Multi-trace Correlators from Permutations as Moduli Space

We study the $n$-point functions of scalar multi-trace operators in the $U(N_c)$ gauge theory with adjacent scalars, such as ${\cal N}=4$ super Yang-Mills, at tree-level by using finite group methods. We derive a set of formulae of the general $n$-point functions, valid for general $n$ and to all orders of $1/N_c$. In one formula, the sum over Feynman graphs becomes a topological partition function on $\Sigma_{0,n}$ with a discrete gauge group, which resembles closed string interactions. In another formula, a new skeleton reduction of Feynman graphs generates connected ribbon graphs, which resembles open string interaction. We define the moduli space ${\cal M}_{g,n}^{\rm gauge}$ from the space of skeleton-reduced graphs in the connected $n$-point function of gauge theory. This moduli space is a proper subset of ${\cal M}_{g,n}$ stratified by the genus, and its top component gives a simple triangulation of $\Sigma_{g,n}$.

==> anc/Tree_n-pt_formula_for_graphs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    134506,       3419]
NotebookOptionsPosition[    128542,       3321]
NotebookOutlinePosition[    128897,       3337]
CellTagsIndexPosition[    128854,       3334]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Tree-level n-pt formula for drawing skeleton-reduced graphs", "Subtitle",
 CellChangeTimes->{{3.734869274716029*^9, 3.734869282408802*^9}, {
  3.736822127981647*^9, 3.73682213259464*^9}, {3.738471429095022*^9, 
  3.73847143752055*^9}, {3.73855374620121*^9, 3.7385537566474237`*^9}, {
  3.742878223997027*^9, 3.7428782375534153`*^9}, {3.74287843955548*^9, 
  3.742878463446166*^9}, {3.745034931737211*^9, 3.7450349402651787`*^9}, {
  3.746437749717173*^9, 3.746437759899548*^9}, {3.749218076791923*^9, 
  3.749218081084921*^9}},ExpressionUUID->"2715a36c-31ea-4e6b-8c9f-\
cc949405df64"],

Cell["\<\
The following code draws skeleton-reduced Feynman graphs of connected 3-pt \
and 4-pt functions of single-traces.

Usage:
Put \[OpenCurlyDoubleQuote]treepack.m\[CloseCurlyDoubleQuote] in the \
directorey same as this one. Evaluate the cells from top to bottom. 
One can change the operator lengths in \[OpenCurlyDoubleQuote]Input\
\[CloseCurlyDoubleQuote] subsections.

Tip:
We usethe same index for the original and the reduced graphs, graded by the \
powers of Nc\
\>", "Text",
 CellChangeTimes->{{3.746438436126987*^9, 3.7464385055111637`*^9}, {
   3.746439649569707*^9, 3.746439676209887*^9}, {3.746441780208385*^9, 
   3.746441782462414*^9}, 3.7464420293396473`*^9, {3.746442135707203*^9, 
   3.746442147402657*^9}, {3.7464421826680613`*^9, 3.746442235250863*^9}, {
   3.74644278149395*^9, 3.746442799299752*^9}, {3.7492180887822647`*^9, 
   3.749218181886524*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"e4af2339-4945-4f10-86e0-a1c4c5f001bb"],

Cell[CellGroupData[{

Cell["Initialization", "Section",
 CellChangeTimes->{
  3.743695791802725*^9, {3.746438421535323*^9, 3.746438423541898*^9}, {
   3.74644173005761*^9, 
   3.74644173172567*^9}},ExpressionUUID->"9325faea-9d46-4a04-8702-\
2b0fdb8d86a7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "definitions", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<treepack.m\>\""}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"data", " ", "from", " ", "Wick", " ", "contractions"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<tree3pt4pt.m\>\""}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.746441737074848*^9, 3.746441737258814*^9}, {
  3.76257972546662*^9, 3.76257976178388*^9}, {3.762674039305026*^9, 
  3.7626740409128523`*^9}, {3.7626754931265287`*^9, 3.762675493808116*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"d7270893-d782-471c-870c-87362091e068"]
}, Open  ]],

Cell[CellGroupData[{

Cell["To check cyclic decomposition (can skip)", "Section",
 CellChangeTimes->{{3.746445075252103*^9, 3.746445083881529*^9}, {
  3.749172015386937*^9, 
  3.749172017625894*^9}},ExpressionUUID->"cbe672dd-9231-4427-9206-\
4e25e037d2fe"],

Cell["\<\
Check that the orbit of cyclic translation of the above data agree with the \
Wick contractions\
\>", "Text",
 CellChangeTimes->{{3.746442834459092*^9, 3.746442859563143*^9}, 
   3.746445102628378*^9, {3.76267611895338*^9, 3.762676124049424*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"0feb8717-1ea9-4033-8964-0eaca3dcb529"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"3", "pt"}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L1", ",", "L2", ",", "L3"}], ")"}], "=", 
     RowBox[{"(", 
      RowBox[{"4", ",", "3", ",", "3"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "Llis", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Llis", "=", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "3"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.746444187697521*^9, 3.746444210976288*^9}, {
  3.74644436457997*^9, 3.746444393427696*^9}, {3.7464449840915737`*^9, 
  3.746444992922554*^9}, {3.76267608754802*^9, 
  3.7626760889483433`*^9}},ExpressionUUID->"7618809a-f15f-4151-918b-\
2695ec9cea27"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wick", "[", 
    RowBox[{
     RowBox[{"o", "[", 
      RowBox[{"1", ",", "4"}], "]"}], 
     RowBox[{"o", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"o", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"4", ",", "3", ",", "3"}], "]"}], "=", 
  RowBox[{
   RowBox[{"%", "//.", "indices"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", "\[DoubleStruckCapitalN]"}], "]"}], 
    "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.746442831019594*^9, 3.746442832229267*^9}, 
   3.7464428890675488`*^9, {3.746444213035626*^9, 3.746444218377214*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"86d34196-6e64-4d76-aef5-c2bb83b3b864"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[DoubleStruckCapitalN]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "3"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "4"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "1"}], "}"}]},
                "Subsuperscript"]}], 
              RowBox[{
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "2"}], "4"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "3"}], "4"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "3"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "3"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "4"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "1"}], "}"}]},
                "Subsuperscript"]}], 
              RowBox[{
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "2"}], "4"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "3"}], "4"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "3"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "3"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "4"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "1"}], "}"}]},
                "Subsuperscript"]}], 
              RowBox[{
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "2"}], "4"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "3"}], "4"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "3"}], "2"]}]], "+", 
             TemplateBox[{"31"},
              "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "4"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "3"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}]},
                "Subsuperscript"]}], 
              RowBox[{
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "2"}], "4"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "3"}], "4"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "3"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "4"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "3"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}]},
                "Subsuperscript"]}], 
              RowBox[{
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "2"}], "4"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "3"}], "4"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "3"}], "2"]}]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[DoubleStruckCapitalN]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"3"},
                "OutputSizeLimit`Skeleton"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "1"}], "}"}]},
                "Subsuperscript"]}], 
              RowBox[{
               SubsuperscriptBox["x", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], "4"], " ", 
               SubsuperscriptBox["x", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], "4"], " ", 
               SubsuperscriptBox["x", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], "2"]}]], "+", 
             TemplateBox[{"179"},
              "OutputSizeLimit`Skeleton"]}], ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{58., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 10, 19487758054469545686, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 10, 19487758054469545686, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 10, 19487758054469545686, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19487758054469545686 === $SessionID, 
   Out[10], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.762673247736308*^9, 3.762673491523036*^9, 
  3.7626735419591227`*^9, 3.762676054397484*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"83cb945d-6363-4817-97cd-d36b41bf0634"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GC", "[", "Llis", "]"}], "/.", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"{", 
      RowBox[{"any_", ",", "any2_"}], "}"}], "]"}], "\[Rule]", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"genCyclic", "[", 
     RowBox[{
      RowBox[{"Gcyc", "[", "Llis", "]"}], ",", "Llis"}], "]"}]}], "/.", 
   "numND"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.746443754837291*^9, 3.7464437592524347`*^9}, {
  3.7464437974933233`*^9, 3.746443798579536*^9}, {3.746444153757359*^9, 
  3.746444169369154*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"d318ad97-6fbc-484e-8658-ef34daebf359"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.762673247796979*^9, 3.7626734934645767`*^9, 
  3.762673543448699*^9, 3.762676054471512*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"fb44883e-cdd6-47ff-ac03-8868b966b69e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"4", "pt"}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L1", ",", "L2", ",", "L3", ",", "L4"}], ")"}], "=", 
     RowBox[{"(", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "Llis", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Llis", "=", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.746443832509212*^9, 3.746443834539949*^9}, {
   3.7464439127034883`*^9, 3.746443913982439*^9}, {3.746444368024119*^9, 
   3.746444398308607*^9}, {3.746444936074341*^9, 3.746444936886772*^9}, {
   3.746444999112679*^9, 3.746445006721792*^9}, 
   3.7626761067960243`*^9},ExpressionUUID->"d6b82fcb-257d-41d5-b2f2-\
64d7597e7873"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"need", " ", "to", " ", "evaluate", " ", "all", " ", "n"}], "-", 
    RowBox[{
    "point", " ", "to", " ", "be", " ", "used", " ", "for", " ", "the", " ", 
     "subtraction", " ", "of", " ", "connected", " ", "part"}]}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"wick", "[", 
      RowBox[{
       RowBox[{"o", "[", 
        RowBox[{"1", ",", "2"}], "]"}], 
       RowBox[{"o", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], "]"}], "//", "Expand"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{"%", "//.", "indices"}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "\[DoubleStruckCapitalN]"}], "]"}], "&"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"wick", "[", 
      RowBox[{
       RowBox[{"o", "[", 
        RowBox[{"1", ",", "3"}], "]"}], 
       RowBox[{"o", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "]"}], "//", "Expand"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"3", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"%", "//.", "indices"}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "\[DoubleStruckCapitalN]"}], "]"}], "&"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"wick", "[", 
      RowBox[{
       RowBox[{"o", "[", 
        RowBox[{"1", ",", "3"}], "]"}], 
       RowBox[{"o", "[", 
        RowBox[{"2", ",", "3"}], "]"}], 
       RowBox[{"o", "[", 
        RowBox[{"3", ",", "2"}], "]"}], 
       RowBox[{"o", "[", 
        RowBox[{"4", ",", "2"}], "]"}]}], "]"}], "//", "Expand"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], "=", 
    RowBox[{
     RowBox[{"%", "//.", "indices"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", "\[DoubleStruckCapitalN]"}], "]"}], 
      "&"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7464438104130573`*^9, 3.746443820041583*^9}, {
  3.746444402010166*^9, 3.746444452239807*^9}, {3.746444944744733*^9, 
  3.746444980153142*^9}, {3.746445041990919*^9, 3.746445046761126*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"66eb8210-14f8-4ff6-81ab-fc71bf6f2780"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"\[DoubleStruckCapitalN]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"4", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"4", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}]},
                "Subsuperscript"]}], 
              RowBox[{
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "2"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "3"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "4"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "3"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "4"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"4", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"4", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}]},
                "Subsuperscript"]}], 
              RowBox[{
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "2"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "3"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "4"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "3"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "4"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"4", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"4", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}]},
                "Subsuperscript"]}], 
              RowBox[{
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "2"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "3"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "4"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "3"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "4"}], "2"]}]], "+", 
             TemplateBox[{"139"},
              "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"4", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"4", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"3", ",", "2"}], "}"}]},
                "Subsuperscript"]}], 
              RowBox[{
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "2"}], "4"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "3"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "4"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"3", ",", "4"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"4", ",", "1"}], "}"}],RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}]},
                "Subsuperscript"], " ", 
               TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
                   RowBox[{"4", ",", "2"}], "}"}],RowBox[{"{", 
                   RowBox[{"3", ",", "2"}], "}"}]},
                "Subsuperscript"]}], 
              RowBox[{
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "2"}], "4"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"1", ",", "3"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"2", ",", "4"}], "2"], " ", 
               SubsuperscriptBox["x", 
                RowBox[{"3", ",", "4"}], "2"]}]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[DoubleStruckCapitalN]", "5"], " ", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"]}], "+", 
          RowBox[{
           SuperscriptBox["\[DoubleStruckCapitalN]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"]], "+", 
             TemplateBox[{"220"},
              "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"]]}], ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{58., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 20, 19487758054469545686, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 20, 19487758054469545686, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 20, 19487758054469545686, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19487758054469545686 === $SessionID, 
   Out[20], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.762673248251576*^9, 3.762676054895163*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"5c3f7638-8a5c-4ca8-b080-2b574a605691"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GC", "[", "Llis", "]"}], "/.", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"{", 
      RowBox[{"any_", ",", "any2_"}], "}"}], "]"}], "\[Rule]", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"genCyclic", "[", 
     RowBox[{
      RowBox[{"Gcyc", "[", "Llis", "]"}], ",", "Llis"}], "]"}]}], "/.", 
   "numND"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{3.7464441786233387`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"95aee89a-468e-4718-9a28-b0bcd96e540f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.762673248510494*^9, 3.76267605498813*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"a240a5bc-e501-4bb8-9b47-d3d2525205e1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3pt skeleton reduction", "Section",
 CellChangeTimes->{
  3.743695791802725*^9, {3.746438421535323*^9, 3.746438423541898*^9}, {
   3.746441895956644*^9, 3.7464418975184937`*^9}, {3.746442104764043*^9, 
   3.746442108906288*^9}},ExpressionUUID->"b680840f-553e-4180-888d-\
840a1500ba62"],

Cell[CellGroupData[{

Cell["Input", "Subsection",
 CellChangeTimes->{
  3.746438350075749*^9, {3.746438428583376*^9, 
   3.746438432358747*^9}},ExpressionUUID->"72c254a6-b553-4b49-8aeb-\
2a2b88db8c6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "Llis", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Llis", "=", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "3"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7464437636438427`*^9, 3.7464437691228437`*^9}, {
  3.746451190732574*^9, 3.746451192478993*^9}, {3.746451715896484*^9, 
  3.7464517177345047`*^9}, {3.74921788601545*^9, 3.749217886933947*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"63f97f2d-11bb-4627-8cf9-bf408e9efdc5"],

Cell["You can choose the operator lengths from the following list", "Text",
 CellChangeTimes->{{3.746438436126987*^9, 3.7464385055111637`*^9}, {
   3.746439649569707*^9, 3.746439676209887*^9}, {3.746441780208385*^9, 
   3.746441782462414*^9}, 3.7464420293396473`*^9, {3.746442135707203*^9, 
   3.746442147402657*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"5dac1ed5-c5ed-4de1-b65c-d8b359032614"],

Cell[BoxData[{
 RowBox[{"opLis3", ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Partition", "[", 
    RowBox[{"%", ",", "3"}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7464396377384663`*^9, 3.746439638311948*^9}, {
  3.746442032969718*^9, 3.746442033137909*^9}, {3.749185112562037*^9, 
  3.749185161023471*^9}, {3.749185271207364*^9, 3.7491852804149942`*^9}, {
  3.749185616561532*^9, 3.749185624190035*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"478f5ffb-4c40-4857-91ee-b24ebb005502"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Code to execute", "Subsection",
 CellChangeTimes->{{3.742878904159236*^9, 3.7428789126022453`*^9}, 
   3.7428808343701077`*^9, {3.742881297267584*^9, 3.742881298789289*^9}, {
   3.7428814595656147`*^9, 3.742881461149308*^9}, {3.742881532515266*^9, 
   3.742881533987256*^9}, {3.7434913998295107`*^9, 3.743491400565341*^9}, {
   3.743492014989814*^9, 3.7434920169481983`*^9}, {3.743492685796322*^9, 
   3.743492686722321*^9}, {3.743493392133678*^9, 3.7434933950454597`*^9}, {
   3.743493649437886*^9, 3.743493651574222*^9}, {3.7434946963839893`*^9, 
   3.7434946988698387`*^9}, {3.7435073188804207`*^9, 3.743507318998535*^9}, {
   3.743513658842861*^9, 3.7435136610162983`*^9}, {3.743513942940482*^9, 
   3.7435139440899677`*^9}, {3.743514081805846*^9, 3.743514081894005*^9}, {
   3.7435141852186537`*^9, 3.7435141861626167`*^9}, {3.74351979807141*^9, 
   3.743519799044949*^9}, {3.7435201310112057`*^9, 3.7435201331556187`*^9}, {
   3.743520178099648*^9, 3.743520178961429*^9}, {3.743520283993976*^9, 
   3.743520286461946*^9}, {3.743520322333579*^9, 3.7435203231653547`*^9}, {
   3.743520380669613*^9, 3.743520381555621*^9}, {3.743695795108768*^9, 
   3.7436957957630043`*^9}, {3.743695883518297*^9, 3.7436958850288067`*^9}, {
   3.7436959485868473`*^9, 3.7436959497311172`*^9}, {3.7436959958911743`*^9, 
   3.743695996921599*^9}, {3.743696034930307*^9, 3.74369603659237*^9}, {
   3.744136389115786*^9, 3.74413638917131*^9}, {3.746440286927174*^9, 
   3.746440304099144*^9}},ExpressionUUID->"741859a5-ec7e-4ba3-a753-\
e04a5ddea076"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"basic", " ", "quantities"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nn", "=", 
     RowBox[{"Length", "@", "Llis"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LL", "=", 
     RowBox[{
      RowBox[{"Total", "@", "Llis"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]lis", "=", 
     RowBox[{"singleTraceCyc", "[", "Llis", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Subeb", "=", 
     RowBox[{"Join", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["e", "i"], "\[Rule]", 
           RowBox[{
            RowBox[{"2", "i"}], "-", "1"}]}], ",", 
          RowBox[{
           SubscriptBox["eb", "i"], "\[Rule]", 
           RowBox[{"2", "i"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "LL"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"opsPairSet", "=", 
     RowBox[{
      RowBox[{"Flatten", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ll", "[", 
            RowBox[{"ii", ",", "jj"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", 
             RowBox[{"ii", "+", "1"}], ",", "nn"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "nn"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"ll", "\[Rule]", "List"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"bridge", " ", "lengths", " ", "containing", " ", "k"}], "-", 
     RowBox[{"th", " ", "operator"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"opsBridgeInd", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"First", "/@", 
        RowBox[{"Position", "[", 
         RowBox[{"opsPairSet", ",", "kk"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"kk", ",", "nn"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Correlator", " ", "as", " ", "a", " ", "list", " ", "of", " ", 
     "coefficients", " ", "and", " ", "terms"}], " ", "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"GNSeed", "[", "Llis", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Gcyc", "[", "Llis", "]"}], ",", "\[DoubleStruckCapitalN]"}],
         "]"}], "//", "Expand"}], "//", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{"#", ",", "0"}], "]"}], "&"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GNcoeffLis", "[", "Llis", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polyToCoeffList", "[", 
         RowBox[{"#", ",", "\[CapitalDelta]"}], "]"}], "&"}], "/@", 
       RowBox[{"GNSeed", "[", "Llis", "]"}]}], "//", "Transpose"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Construct", " ", "Wick", " ", "permutation", " ", "W"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wcycles", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{"Cycles", ",", "#", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}], "&"}], "@", 
      RowBox[{"(", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"DeltaToEdge", "[", 
           RowBox[{"#", ",", "Llis"}], "]"}], "&"}], ",", 
         RowBox[{
          RowBox[{"GNcoeffLis", "[", "Llis", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Construct", " ", "face", " ", "permutation", " ", "\[Omega]"}], 
     "=", "\[Alpha]W"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]Tab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"PPr", "[", 
          RowBox[{"\[Alpha]lis", ",", "#"}], "]"}], "&"}], "/@", 
        RowBox[{"Wcycles", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "@", "Wcycles"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Use", " ", "canonical", " ", "rim", " ", "labeling"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]CTab", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]Tab", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "/.", 
           RowBox[{"subCedge", "@", 
            RowBox[{"Wcycles", "[", 
             RowBox[{"[", 
              RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "@", 
             RowBox[{"Wcycles", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "@", "Wcycles"}]}], "}"}]}], "]"}], "/.", 
      "Subeb"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Reconstruct", " ", "\[Alpha]", " ", "in", " ", "new", " ", "labeling"}], 
    " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Alpha]CTab", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PPr", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Cycles", "@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "i"}], "-", "1"}], ",", 
               RowBox[{"2", "i"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "LL"}], "}"}]}], "]"}]}]}], "]"}], "&"}], ",",
        "\[Omega]CTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.742878937167097*^9, 3.742878937746653*^9}, {
   3.7428813021638527`*^9, 3.742881303158002*^9}, {3.742881465814993*^9, 
   3.742881466713955*^9}, {3.742881537604767*^9, 3.74288153857196*^9}, {
   3.742896215987362*^9, 3.742896216414283*^9}, {3.7432371364531918`*^9, 
   3.743237138267558*^9}, {3.743329375754692*^9, 3.743329380522932*^9}, {
   3.743329479265195*^9, 3.743329479807053*^9}, {3.743491475344153*^9, 
   3.743491476331995*^9}, {3.743492026111596*^9, 3.743492026987741*^9}, {
   3.743492689893067*^9, 3.743492690675085*^9}, {3.743493398271676*^9, 
   3.7434933990221157`*^9}, {3.743493655351522*^9, 3.74349365671852*^9}, {
   3.743494702728157*^9, 3.743494703678637*^9}, {3.743507323792614*^9, 
   3.7435073238592587`*^9}, {3.7435136666466*^9, 3.743513669379059*^9}, {
   3.7435139480282173`*^9, 3.743513950237605*^9}, {3.743514085208108*^9, 
   3.743514085502411*^9}, {3.743514190237565*^9, 3.743514191131035*^9}, {
   3.743519802743085*^9, 3.74351980375767*^9}, {3.7435201371412287`*^9, 
   3.7435201387722692`*^9}, {3.7435201818919697`*^9, 3.743520182746451*^9}, {
   3.743520290272612*^9, 3.743520292231229*^9}, {3.743520343046907*^9, 
   3.74352034379711*^9}, {3.743520384733713*^9, 3.74352038552433*^9}, {
   3.743667128570704*^9, 3.743667162543249*^9}, {3.743667440106649*^9, 
   3.7436674432636127`*^9}, {3.7436958137956657`*^9, 3.743695815001767*^9}, {
   3.74369588898277*^9, 3.74369589016506*^9}, {3.743695954220655*^9, 
   3.743695955259289*^9}, {3.743696000307633*^9, 3.7436960016499577`*^9}, {
   3.743696039955743*^9, 3.743696041024835*^9}, {3.744136392130859*^9, 
   3.744136392231032*^9}, 3.746439695505739*^9, {3.746439768266776*^9, 
   3.746439783042672*^9}, {3.746440032759087*^9, 3.74644004470813*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"6860e449-24c4-49b5-b54b-3574abab7fd4"],

Cell[TextData[StyleBox["Skeleton reduction;\nuse edge-labelling to define the \
reduced edge labels",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.74323908083575*^9, 3.743239093365101*^9}, 
   3.743304504570566*^9, {3.743324189415834*^9, 3.743324198261847*^9}, {
   3.74332926747995*^9, 3.743329268524194*^9}, {3.746440082683422*^9, 
   3.7464400872974*^9}},ExpressionUUID->"45f73268-9ecd-43ab-b523-\
6e046a15b671"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"from", " ", "edge", " ", 
     RowBox[{"labels", " ", "[", 
      RowBox[{
       RowBox[{"1", ".."}], "2", "L"}], "]"}], " ", "to", " ", "operator", 
     " ", 
     RowBox[{"labels", " ", "[", 
      RowBox[{
       RowBox[{"1", ".."}], "n"}], "]"}]}], " ", ";", "\[IndentingNewLine]", 
    "   ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Shows", " ", "to", " ", "which", " ", "operators", " ", "the", " ", 
       "E"}], "-", 
      RowBox[{"th", " ", "edge"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "E"}], "-", "1"}], ",", 
        RowBox[{"2", "E"}]}], ")"}], " ", "is", " ", "connected"}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tabEdges", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"edgeClassify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"2", "LL"}]}], "]"}], "&"}], ",", "\[Alpha]CTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tabEdgeSub", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"edgeCsubs", "[", 
         RowBox[{"#", ",", 
          RowBox[{"2", "LL"}]}], "]"}], "&"}], ",", "\[Alpha]CTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"projection", " ", "to", " ", 
     RowBox[{"(", 
      RowBox[{"i", ",", "j"}], ")"}], " ", "sector"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"tabPairProj", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"First", "/@", 
           RowBox[{"Position", "[", 
            RowBox[{
             RowBox[{"Sort", "/@", 
              RowBox[{"Partition", "[", 
               RowBox[{"#", ",", "2"}], "]"}]}], ",", 
             RowBox[{"opsPairSet", "[", 
              RowBox[{"[", "kk", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", 
            RowBox[{"Length", "@", "opsPairSet"}]}], "}"}]}], "]"}], "&"}], 
       ",", "tabEdges", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Check", " ", "extremality", " ", "of", " ", "the", " ", 
      RowBox[{"(", 
       RowBox[{"i", ",", "j"}], ")"}], " ", "sector"}], ";", " ", 
     RowBox[{
      RowBox[{"non", "-", "extremal"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"0", " ", "and", " ", "extremal", " ", 
        RowBox[{"(", 
         RowBox[{"or", " ", "no", " ", "bridges"}], ")"}]}], " ", ">", " ", 
       "0"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tabSecExtremality", "=", 
     RowBox[{"Map", "[", 
      RowBox[{"findExtremalSectors", ",", "tabPairProj", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.743307238303069*^9, 3.743307283836903*^9}, {
   3.743309950329235*^9, 3.743310007492028*^9}, {3.743329178552932*^9, 
   3.7433291934783*^9}, {3.7436683478701153`*^9, 3.743668416743484*^9}, 
   3.7464401332883997`*^9},
 CellLabel->
  "In[230]:=",ExpressionUUID->"9d5875fc-2af8-4f98-a892-1df9db1e05d5"],

Cell[TextData[StyleBox["Define an edge adjacency matrix; one edge can be \
adjacent to 2~4 edges",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.74323908083575*^9, 3.743239093365101*^9}, 
   3.743304504570566*^9, {3.743308397794676*^9, 3.743308464950803*^9}, {
   3.7433116473156557`*^9, 
   3.743311647383263*^9}},ExpressionUUID->"74d7ffa0-49b7-436b-81e4-\
465ee41915c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "rotate", " ", "edge", " ", "labels", " ", "by", " ", "\[Alpha]", " ", 
    "and", " ", 
    SuperscriptBox["\[Alpha]", 
     RowBox[{"-", "1"}]]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"rotatedLabels", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"PRe", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"2", "LL"}], "]"}], ",", "#"}], "]"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"2", "LL"}], "]"}], ",", 
          RowBox[{"PRe", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"2", "LL"}], "]"}], ",", 
            RowBox[{"InvP", "[", "#", "]"}]}], "]"}]}], "}"}], "&"}], ",", 
       "\[Alpha]CTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Matrix", " ", "of", " ", "edge", " ", "adjacency"}], " ", "*)"}],
    "\n", 
   RowBox[{
    RowBox[{"jmsum", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"jm", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "k"}], "-", "1"}], ",", 
               RowBox[{"rotatedLabels", "[", 
                RowBox[{"[", 
                 RowBox[{"ii", ",", "jj", ",", "1", ",", 
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "1"}]}], "]"}], "]"}]}], "]"}], 
             "+", 
             RowBox[{"jm", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "k"}], "-", "1"}], ",", 
               RowBox[{"rotatedLabels", "[", 
                RowBox[{"[", 
                 RowBox[{"ii", ",", "jj", ",", "3", ",", 
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "1"}]}], "]"}], "]"}]}], "]"}], 
             "+", "\[IndentingNewLine]", 
             RowBox[{"jm", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", 
               RowBox[{"rotatedLabels", "[", 
                RowBox[{"[", 
                 RowBox[{"ii", ",", "jj", ",", "1", ",", 
                  RowBox[{"2", "k"}]}], "]"}], "]"}]}], "]"}], "+", 
             "\[IndentingNewLine]", 
             RowBox[{"jm", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", 
               RowBox[{"rotatedLabels", "[", 
                RowBox[{"[", 
                 RowBox[{"ii", ",", "jj", ",", "3", ",", 
                  RowBox[{"2", "k"}]}], "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "LL"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "@", 
             RowBox[{"\[Alpha]CTab", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "@", "\[Alpha]CTab"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"jm", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"jm", "[", 
        RowBox[{
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"a", "+", "1"}], "2"], "]"}], ",", 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"b", "+", "1"}], "2"], "]"}]}], "]"}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JMtab", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", 
              RowBox[{"jm", "[", 
               RowBox[{"a", ",", "b"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "LL"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "LL"}], "}"}]}], "]"}], "&"}], ",", "jmsum", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"projection", " ", "to", " ", 
     RowBox[{"(", 
      RowBox[{"i", ",", "j"}], ")"}], " ", "sector"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"JMProjTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Part", "[", 
            RowBox[{
             RowBox[{"JMtab", "[", 
              RowBox[{"[", 
               RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
             RowBox[{"tabPairProj", "[", 
              RowBox[{"[", 
               RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], "]"}], ",", 
             RowBox[{"tabPairProj", "[", 
              RowBox[{"[", 
               RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], "]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"kk", ",", 
             RowBox[{"Length", "@", "opsPairSet"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "@", 
            RowBox[{"JMtab", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "@", "JMtab"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"generate", " ", "edge", " ", "groups"}], ";", 
     "\[IndentingNewLine]", "   ", 
     RowBox[{
     "we", " ", "should", " ", "check", " ", "extremality", " ", "of", " ", 
      "Wick", " ", "contractions"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"edgeGrpTab", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"genEdgeGroup", "[", 
             RowBox[{
              RowBox[{"tabPairProj", "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], "]"}], ",", 
              RowBox[{"JMProjTab", "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], "]"}], ",", 
              RowBox[{"tabSecExtremality", "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", 
              RowBox[{"Length", "@", "opsPairSet"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "@", 
             RowBox[{"JMtab", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "@", "JMtab"}]}], "}"}]}], "]"}], "//", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{"Flatten", ",", "#", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}], "&"}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"get", " ", "reduced", " ", "color", " ", "indices"}], " ", 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"DeleteDuplicates", "/@", 
         RowBox[{"Part", "[", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"First", "@", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"Map", "[", 
                  RowBox[{"Flatten", ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"edgeGrpTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "/.", 
                    RowBox[{"eg", "\[Rule]", "Plus"}]}], "/.", 
                    RowBox[{
                    RowBox[{"n_", "?", "NumericQ"}], "\[RuleDelayed]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "n"}], "-", "1"}], ",", 
                    RowBox[{"2", "n"}]}], "}"}]}]}], ")"}], ",", 
                   RowBox[{"{", "1", "}"}]}], "]"}], ",", "#"}], "]"}]}], 
              "&"}], ",", 
             RowBox[{"Plus", "@@", 
              RowBox[{"\[Alpha]CTab", "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", "2", "}"}]}], "]"}], ",", "All", ",", "All", ",", 
           "1"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"\[Alpha]CTab", "[", 
            RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "@", "\[Alpha]CTab"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "reduced", " ", "permutation", " ", "for", " ", "external", " ", 
     "operators"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]ReducedTab", "=", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Fold", "[", 
          RowBox[{"replaceOnceEb", ",", 
           RowBox[{"Fold", "[", 
            RowBox[{"replaceOnceEa", ",", "#", ",", 
             RowBox[{"Range", "[", "LL", "]"}]}], "]"}], ",", 
           RowBox[{"Range", "[", "LL", "]"}]}], "]"}], "&"}], ",", "%", ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[DoubleStruckE]a", "i_"], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"2", "i"}], "-", "1"}]}], ",", 
        RowBox[{
         SubscriptBox["\[DoubleStruckE]b", "i_"], "\[RuleDelayed]", 
         RowBox[{"2", "i"}]}]}], "}"}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"get", " ", "\[Nu]"}], "=", 
     RowBox[{
      SubscriptBox["\[Alpha]", "red"], 
      RowBox[{"V", " ", ":", " ", 
       RowBox[{
       "face", " ", "permutation", " ", "of", " ", "the", " ", "reduced", " ",
         "graph"}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Omega]ReducedTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"PPr", "[", 
          RowBox[{
           RowBox[{"Cycles", "@", 
            RowBox[{"\[Alpha]ReducedTab", "[", 
             RowBox[{"[", 
              RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
           RowBox[{"Cycles", "@", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "mm"}], "-", "1"}], ",", 
                RowBox[{"2", "mm"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"mm", ",", 
                RowBox[{
                 RowBox[{"Max", "@", 
                  RowBox[{"\[Alpha]ReducedTab", "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}], "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "@", 
            RowBox[{"\[Alpha]CTab", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "@", "\[Alpha]CTab"}]}], "}"}]}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "summary", " ", "of", " ", "length", " ", "types", " ", "of", " ", "the", 
     " ", "reduced", " ", "faces"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.7433100194470053`*^9, 3.743310043498699*^9}, 
   3.746440119379575*^9, {3.746440150702342*^9, 3.746440165548193*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"f38d7f09-f9a8-415f-83c2-4a682ead49bb"],

Cell[TextData[StyleBox["Drawing skeleton graphs",
 FontSize->16,
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.7464401978830557`*^9, 
  3.7464402025223827`*^9}},ExpressionUUID->"21c8d62e-508b-4a97-adc5-\
105a5bad68c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plOpTab", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"externalOpGen", ",", "\[Alpha]ReducedTab", ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bLlis", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Length", ",", "\[Alpha]ReducedTab", ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bLTab", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Total", ",", "%", ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plBridgeTab", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"2", "kk"}], "-", "1"}], "\[UndirectedEdge]", 
         RowBox[{"2", "kk"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"kk", ",", 
          RowBox[{"#", "/", "2"}]}], "}"}]}], "]"}], "&"}], ",", "bLTab", ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plBridge2Tab", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"2", "kk"}], "-", "1"}], "\[Rule]", 
            RowBox[{"2", "kk"}]}], ",", 
           RowBox[{
            RowBox[{"2", "kk"}], "\[Rule]", 
            RowBox[{
             RowBox[{"2", "kk"}], "-", "1"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", 
           RowBox[{"#", "/", "2"}]}], "}"}]}], "]"}]}], "&"}], ",", "bLTab", 
     ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cGraphTab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"CanonicalGraph", "@", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"plBridge2Tab", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
          RowBox[{"plOpTab", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "@", 
          RowBox[{"plOpTab", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "@", "plOpTab"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"cUniqueGraphTab", "=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{"Tally", "@", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Reverse", "@", "cGraphTab"}]}]}], ",", "All", ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"posUniqueGraphTab", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"cGraphTab", ",", "#"}], "]"}], "&"}], ",", "cUniqueGraphTab", 
     ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"posUniqueGenusTab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "gg"}], "&"}]}], 
         "]"}], "&"}], ",", "posUniqueGraphTab", ",", 
       RowBox[{"{", "1", "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"gg", ",", 
       RowBox[{"Length", "@", "\[Alpha]ReducedTab"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.745039783192013*^9, 3.745039788495104*^9}, {
  3.745039925497673*^9, 3.7450399511998672`*^9}, {3.745040893216507*^9, 
  3.745040920502428*^9}, {3.745041220723984*^9, 3.745041220911892*^9}, {
  3.745041592039048*^9, 3.745041593701337*^9}, {3.7450430192874947`*^9, 
  3.7450430205810432`*^9}, {3.746440226556116*^9, 3.7464402540488873`*^9}, {
  3.746450880520339*^9, 3.7464508811548853`*^9}, {3.749187760807802*^9, 
  3.749187762763959*^9}, {3.749216879072075*^9, 3.749216879390903*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"d7acb262-9dd3-4e8c-8013-2a1b99fcfa64"],

Cell[TextData[StyleBox["Drawing original graphs",
 FontSize->16,
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.7464401978830557`*^9, 3.7464402025223827`*^9}, {
  3.749216858192143*^9, 
  3.749216859799514*^9}},ExpressionUUID->"22d35b6b-d74d-499e-831c-\
a6b1ad7f7052"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plot\[Alpha]C", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"Flatten", ",", "#", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], "&"}], "@", 
    RowBox[{"Map", "[", 
     RowBox[{"listToSingleTrace", ",", 
      RowBox[{"(", 
       RowBox[{"\[Alpha]CTab", "/.", 
        RowBox[{"Cycles", "\[Rule]", "Plus"}]}], ")"}], ",", 
      RowBox[{"{", "3", "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[250]:=",ExpressionUUID->"7ed13fc8-bb9b-46aa-b5eb-2638c37171b7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsection",
 CellChangeTimes->{{3.742878904159236*^9, 3.7428789126022453`*^9}, 
   3.7428808343701077`*^9, {3.742881297267584*^9, 3.742881298789289*^9}, {
   3.7428814595656147`*^9, 3.742881461149308*^9}, {3.742881532515266*^9, 
   3.742881533987256*^9}, {3.7434913998295107`*^9, 3.743491400565341*^9}, {
   3.743492014989814*^9, 3.7434920169481983`*^9}, {3.743492685796322*^9, 
   3.743492686722321*^9}, {3.743493392133678*^9, 3.7434933950454597`*^9}, {
   3.743493649437886*^9, 3.743493651574222*^9}, {3.7434946963839893`*^9, 
   3.7434946988698387`*^9}, {3.7435073188804207`*^9, 3.743507318998535*^9}, {
   3.743513658842861*^9, 3.7435136610162983`*^9}, {3.743513942940482*^9, 
   3.7435139440899677`*^9}, {3.743514081805846*^9, 3.743514081894005*^9}, {
   3.7435141852186537`*^9, 3.7435141861626167`*^9}, {3.74351979807141*^9, 
   3.743519799044949*^9}, {3.7435201310112057`*^9, 3.7435201331556187`*^9}, {
   3.743520178099648*^9, 3.743520178961429*^9}, {3.743520283993976*^9, 
   3.743520286461946*^9}, {3.743520322333579*^9, 3.7435203231653547`*^9}, {
   3.743520380669613*^9, 3.743520381555621*^9}, {3.743695795108768*^9, 
   3.7436957957630043`*^9}, {3.743695883518297*^9, 3.7436958850288067`*^9}, {
   3.7436959485868473`*^9, 3.7436959497311172`*^9}, {3.7436959958911743`*^9, 
   3.743695996921599*^9}, {3.743696034930307*^9, 3.74369603659237*^9}, {
   3.744136389115786*^9, 3.74413638917131*^9}, {3.746440286927174*^9, 
   3.7464403137191133`*^9}},ExpressionUUID->"57c26bdf-e3ee-4d66-8857-\
6e658d0c5d69"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Apply", "[", 
   RowBox[{"\[Nu]", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]ReducedTab", "/.", 
       RowBox[{"Cycles", "\[Rule]", "Plus"}]}], "//", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{"Length", ",", "#", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{"Sort", ",", "#", ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "&"}]}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Inner", "[", 
     RowBox[{"Times", ",", 
      RowBox[{"%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"GNcoeffLis", "[", "Llis", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", "Plus"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "@", 
       RowBox[{
        RowBox[{"GNcoeffLis", "[", "Llis", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "]"}], "//", 
  "TableForm"}]}], "Input",
 CellChangeTimes->{3.743434630301215*^9, 3.749173105423547*^9},
 CellLabel->
  "In[251]:=",ExpressionUUID->"d983c88a-7ba2-4e6c-8428-0bd741bace4a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "parameters", "  ", "rot1"}], "..."}], "rot3", " ", 
    "rotate", " ", "the", " ", "each", " ", "single"}], "-", 
   RowBox[{"trace", " ", "operator"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.749218003882678*^9, 3.749218023797207*^9}, 
   3.7492180556229553`*^9},ExpressionUUID->"f2441eae-73da-43de-8cd4-\
3f5d831df18e"],

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Extract", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"HighlightGraph", "[", 
                 RowBox[{
                  RowBox[{"Graph", "[", 
                   RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"plBridgeTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
                    RowBox[{"plOpTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{
                    "GraphStyle", "\[Rule]", "\"\<VintageDiagram\>\""}], ",", 
                    
                    RowBox[{"EdgeStyle", "\[Rule]", "Blue"}], ",", 
                    RowBox[{"VertexLabels", "\[Rule]", "None"}], ",", 
                    RowBox[{"VertexCoordinates", "\[Rule]", 
                    RowBox[{"Part", "[", 
                    RowBox[{
                    RowBox[{"singletrVC", "[", 
                    RowBox[{
                    RowBox[{"bLlis", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"rot1", ",", "rot2", ",", "rot3"}], "}"}]}], 
                    "]"}], ",", 
                    RowBox[{"Permute", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"bLTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}], ",", 
                    RowBox[{"FindPermutation", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "@", 
                    RowBox[{"\[Alpha]ReducedTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
                    RowBox[{"Range", "[", 
                    RowBox[{"bLTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], "]"}]}],
                     "]"}]}], "]"}]}]}], "]"}], ",", 
                  RowBox[{"Style", "[", 
                   RowBox[{
                    RowBox[{"plBridgeTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", "Red"}], 
                   "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"jj", ",", 
                  RowBox[{"Length", "@", 
                   RowBox[{"plOpTab", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"ii", ",", 
                RowBox[{"Length", "@", "plOpTab"}]}], "}"}]}], "]"}], ",", 
            "#"}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"First", "/@", 
            RowBox[{"posUniqueGenusTab", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "kk"}], "]"}], "]"}]}], "/.", 
           RowBox[{
            RowBox[{"First", "[", 
             RowBox[{"{", "}"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}]}], ")"}]}], "//", "Quiet"}], ",", 
       RowBox[{"{", 
        RowBox[{"kk", ",", 
         RowBox[{"Length", "@", "cUniqueGraphTab"}]}], "}"}]}], "]"}], "//", 
     "Transpose"}], "//", "TableForm"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rot1", ",", ".5"}], "}"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rot2", ",", ".3"}], "}"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rot3", ",", 
       RowBox[{"-", ".3"}]}], "}"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[253]:=",ExpressionUUID->"80826915-79a6-4698-a9ba-20af1d040d8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Original", " ", "graphs", " ", "having", " ", "the", " ", "same", " ", 
     "skeleton"}], "-", 
    RowBox[{
    "reduced", " ", "graph", " ", "as", " ", "the", " ", "planar", " ", 
     "one"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Manipulate", "[", 
   RowBox[{
    RowBox[{"GraphicsGrid", "[", 
     RowBox[{
      RowBox[{"Partition", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"HighlightGraph", "[", 
           RowBox[{
            RowBox[{"Graph", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", "ii"}], "-", "1"}], "\[UndirectedEdge]", 
                   RowBox[{"2", "ii"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"ii", ",", "LL"}], "}"}]}], "]"}], ",", 
                RowBox[{"plot\[Alpha]C", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"lis", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"lis", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"GraphStyle", "\[Rule]", "\"\<VintageDiagram\>\""}], 
              ",", 
              RowBox[{"EdgeStyle", "\[Rule]", "Blue"}], ",", 
              RowBox[{"VertexCoordinates", "\[Rule]", 
               RowBox[{"Part", "[", 
                RowBox[{
                 RowBox[{"singletrVC", "[", 
                  RowBox[{"Llis", ",", 
                   RowBox[{"{", 
                    RowBox[{"rot1", ",", "rot2", ",", "rot3"}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"Permute", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", 
                    RowBox[{"2", "LL"}], "]"}], ",", 
                   RowBox[{"FindPermutation", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Alpha]CTab", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"lis", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"lis", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], "/.", 
                    RowBox[{"Cycles", "\[Rule]", "Plus"}]}], ")"}]}], ",", 
                    RowBox[{"Range", "[", 
                    RowBox[{"2", "LL"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}]}],
              "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "ii"}], "-", "1"}], "\[UndirectedEdge]", 
                 RowBox[{"2", "ii"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "LL"}], "}"}]}], "]"}], ",", "Red"}], 
             "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"lis", ",", 
            RowBox[{"Position", "[", 
             RowBox[{"\[Omega]ReducedTab", ",", 
              RowBox[{"\[Omega]ReducedTab", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}]}], "]"}]}], 
           "}"}]}], "]"}], ",", "4"}], "]"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rot1", ",", ".8"}], "}"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rot2", ",", ".55"}], "}"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rot3", ",", 
        RowBox[{"-", ".05"}]}], "}"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.7491875206631193`*^9, {3.7491876101078167`*^9, 3.749187692541259*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"e01183fc-dbd4-4e49-9bb5-44d512442dc3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4pt skeleton reduction", "Section",
 CellChangeTimes->{
  3.743695791802725*^9, {3.746438421535323*^9, 3.746438423541898*^9}, {
   3.7464418993187943`*^9, 3.746441900869575*^9}, {3.746442215387794*^9, 
   3.746442218291362*^9}},ExpressionUUID->"7e7fa50d-3ba4-498c-8dad-\
3e5106649300"],

Cell[CellGroupData[{

Cell["Input", "Subsection",
 CellChangeTimes->{
  3.746438350075749*^9, {3.746438428583376*^9, 
   3.746438432358747*^9}},ExpressionUUID->"b246013e-fe9b-4c7f-b9e1-\
5b4b65f8dc75"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "Llis", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Llis", "=", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "2", ",", "2"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7464420486290417`*^9, 3.7464420586499023`*^9}, {
  3.746450658801868*^9, 3.7464506616267557`*^9}, {3.746453420694055*^9, 
  3.746453428618251*^9}, {3.746454435052649*^9, 3.7464544369291773`*^9}, {
  3.746454470613586*^9, 3.746454472240797*^9}, {3.749217912687439*^9, 
  3.749217913469705*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"06ae4689-f124-467c-9d17-6387fb7d5435"],

Cell["You can choose the operator lengths from the following list", "Text",
 CellChangeTimes->{{3.746438436126987*^9, 3.7464385055111637`*^9}, {
   3.746439649569707*^9, 3.746439676209887*^9}, {3.746441780208385*^9, 
   3.746441782462414*^9}, 3.7464420293396473`*^9, {3.746442135707203*^9, 
   3.746442147402657*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"1e6b03e3-eba2-4e18-aaf3-3f235d490da7"],

Cell[BoxData[{
 RowBox[{"opLis4", ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Partition", "[", 
    RowBox[{"%", ",", "3"}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7464396377384663`*^9, 3.746439638311948*^9}, {
  3.7464420421149473`*^9, 3.7464420423060417`*^9}, {3.749185290640802*^9, 
  3.7491853021415367`*^9}, {3.7491855934398813`*^9, 3.749185606634852*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"ed88c2ff-d576-4ad9-b5f1-036cea604d9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Code to execute", "Subsection",
 CellChangeTimes->{{3.742878904159236*^9, 3.7428789126022453`*^9}, 
   3.7428808343701077`*^9, {3.742881297267584*^9, 3.742881298789289*^9}, {
   3.7428814595656147`*^9, 3.742881461149308*^9}, {3.742881532515266*^9, 
   3.742881533987256*^9}, {3.7434913998295107`*^9, 3.743491400565341*^9}, {
   3.743492014989814*^9, 3.7434920169481983`*^9}, {3.743492685796322*^9, 
   3.743492686722321*^9}, {3.743493392133678*^9, 3.7434933950454597`*^9}, {
   3.743493649437886*^9, 3.743493651574222*^9}, {3.7434946963839893`*^9, 
   3.7434946988698387`*^9}, {3.7435073188804207`*^9, 3.743507318998535*^9}, {
   3.743513658842861*^9, 3.7435136610162983`*^9}, {3.743513942940482*^9, 
   3.7435139440899677`*^9}, {3.743514081805846*^9, 3.743514081894005*^9}, {
   3.7435141852186537`*^9, 3.7435141861626167`*^9}, {3.74351979807141*^9, 
   3.743519799044949*^9}, {3.7435201310112057`*^9, 3.7435201331556187`*^9}, {
   3.743520178099648*^9, 3.743520178961429*^9}, {3.743520283993976*^9, 
   3.743520286461946*^9}, {3.743520322333579*^9, 3.7435203231653547`*^9}, {
   3.743520380669613*^9, 3.743520381555621*^9}, {3.743695795108768*^9, 
   3.7436957957630043`*^9}, {3.743695883518297*^9, 3.7436958850288067`*^9}, {
   3.7436959485868473`*^9, 3.7436959497311172`*^9}, {3.7436959958911743`*^9, 
   3.743695996921599*^9}, {3.743696034930307*^9, 3.74369603659237*^9}, {
   3.744136389115786*^9, 3.74413638917131*^9}, {3.746440286927174*^9, 
   3.746440304099144*^9}},ExpressionUUID->"63014651-77c1-4489-ad44-\
3fdaef32b5b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"basic", " ", "quantities"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nn", "=", 
     RowBox[{"Length", "@", "Llis"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LL", "=", 
     RowBox[{
      RowBox[{"Total", "@", "Llis"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]lis", "=", 
     RowBox[{"singleTraceCyc", "[", "Llis", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Subeb", "=", 
     RowBox[{"Join", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["e", "i"], "\[Rule]", 
           RowBox[{
            RowBox[{"2", "i"}], "-", "1"}]}], ",", 
          RowBox[{
           SubscriptBox["eb", "i"], "\[Rule]", 
           RowBox[{"2", "i"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "LL"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"opsPairSet", "=", 
     RowBox[{
      RowBox[{"Flatten", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ll", "[", 
            RowBox[{"ii", ",", "jj"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", 
             RowBox[{"ii", "+", "1"}], ",", "nn"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "nn"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"ll", "\[Rule]", "List"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"bridge", " ", "lengths", " ", "containing", " ", "k"}], "-", 
     RowBox[{"th", " ", "operator"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"opsBridgeInd", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"First", "/@", 
        RowBox[{"Position", "[", 
         RowBox[{"opsPairSet", ",", "kk"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"kk", ",", "nn"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Correlator", " ", "as", " ", "a", " ", "list", " ", "of", " ", 
     "coefficients", " ", "and", " ", "terms"}], " ", "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"GNSeed", "[", "Llis", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Gcyc", "[", "Llis", "]"}], ",", "\[DoubleStruckCapitalN]"}],
         "]"}], "//", "Expand"}], "//", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{"#", ",", "0"}], "]"}], "&"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GNcoeffLis", "[", "Llis", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polyToCoeffList", "[", 
         RowBox[{"#", ",", "\[CapitalDelta]"}], "]"}], "&"}], "/@", 
       RowBox[{"GNSeed", "[", "Llis", "]"}]}], "//", "Transpose"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Construct", " ", "Wick", " ", "permutation", " ", "W"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wcycles", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{"Cycles", ",", "#", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}], "&"}], "@", 
      RowBox[{"(", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"DeltaToEdge", "[", 
           RowBox[{"#", ",", "Llis"}], "]"}], "&"}], ",", 
         RowBox[{
          RowBox[{"GNcoeffLis", "[", "Llis", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}], ")"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Construct", " ", "face", " ", "permutation", " ", "\[Omega]"}], 
     "=", "\[Alpha]W"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]Tab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"PPr", "[", 
          RowBox[{"\[Alpha]lis", ",", "#"}], "]"}], "&"}], "/@", 
        RowBox[{"Wcycles", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "@", "Wcycles"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Use", " ", "canonical", " ", "rim", " ", "labeling"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]CTab", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]Tab", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "/.", 
           RowBox[{"subCedge", "@", 
            RowBox[{"Wcycles", "[", 
             RowBox[{"[", 
              RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "@", 
             RowBox[{"Wcycles", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "@", "Wcycles"}]}], "}"}]}], "]"}], "/.", 
      "Subeb"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Reconstruct", " ", "\[Alpha]", " ", "in", " ", "new", " ", "labeling"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]CTab", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PPr", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Cycles", "@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "i"}], "-", "1"}], ",", 
               RowBox[{"2", "i"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "LL"}], "}"}]}], "]"}]}]}], "]"}], "&"}], ",",
        "\[Omega]CTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.742878937167097*^9, 3.742878937746653*^9}, {
   3.7428813021638527`*^9, 3.742881303158002*^9}, {3.742881465814993*^9, 
   3.742881466713955*^9}, {3.742881537604767*^9, 3.74288153857196*^9}, {
   3.742896215987362*^9, 3.742896216414283*^9}, {3.7432371364531918`*^9, 
   3.743237138267558*^9}, {3.743329375754692*^9, 3.743329380522932*^9}, {
   3.743329479265195*^9, 3.743329479807053*^9}, {3.743491475344153*^9, 
   3.743491476331995*^9}, {3.743492026111596*^9, 3.743492026987741*^9}, {
   3.743492689893067*^9, 3.743492690675085*^9}, {3.743493398271676*^9, 
   3.7434933990221157`*^9}, {3.743493655351522*^9, 3.74349365671852*^9}, {
   3.743494702728157*^9, 3.743494703678637*^9}, {3.743507323792614*^9, 
   3.7435073238592587`*^9}, {3.7435136666466*^9, 3.743513669379059*^9}, {
   3.7435139480282173`*^9, 3.743513950237605*^9}, {3.743514085208108*^9, 
   3.743514085502411*^9}, {3.743514190237565*^9, 3.743514191131035*^9}, {
   3.743519802743085*^9, 3.74351980375767*^9}, {3.7435201371412287`*^9, 
   3.7435201387722692`*^9}, {3.7435201818919697`*^9, 3.743520182746451*^9}, {
   3.743520290272612*^9, 3.743520292231229*^9}, {3.743520343046907*^9, 
   3.74352034379711*^9}, {3.743520384733713*^9, 3.74352038552433*^9}, {
   3.743667128570704*^9, 3.743667162543249*^9}, {3.743667440106649*^9, 
   3.7436674432636127`*^9}, {3.7436958137956657`*^9, 3.743695815001767*^9}, {
   3.74369588898277*^9, 3.74369589016506*^9}, {3.743695954220655*^9, 
   3.743695955259289*^9}, {3.743696000307633*^9, 3.7436960016499577`*^9}, {
   3.743696039955743*^9, 3.743696041024835*^9}, {3.744136392130859*^9, 
   3.744136392231032*^9}, 3.746439695505739*^9, {3.746439768266776*^9, 
   3.746439783042672*^9}, {3.746440032759087*^9, 3.74644004470813*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"419b4331-df41-4fbf-8add-ae7fe5698132"],

Cell[TextData[StyleBox["Skeleton reduction;\nuse edge-labelling to define the \
reduced edge labels",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.74323908083575*^9, 3.743239093365101*^9}, 
   3.743304504570566*^9, {3.743324189415834*^9, 3.743324198261847*^9}, {
   3.74332926747995*^9, 3.743329268524194*^9}, {3.746440082683422*^9, 
   3.7464400872974*^9}},ExpressionUUID->"d3d70133-0f37-414c-8958-\
99f9edf56f3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"from", " ", "edge", " ", 
     RowBox[{"labels", " ", "[", 
      RowBox[{
       RowBox[{"1", ".."}], "2", "L"}], "]"}], " ", "to", " ", "operator", 
     " ", 
     RowBox[{"labels", " ", "[", 
      RowBox[{
       RowBox[{"1", ".."}], "n"}], "]"}]}], " ", ";", "\[IndentingNewLine]", 
    "   ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Shows", " ", "to", " ", "which", " ", "operators", " ", "the", " ", 
       "E"}], "-", 
      RowBox[{"th", " ", "edge"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "E"}], "-", "1"}], ",", 
        RowBox[{"2", "E"}]}], ")"}], " ", "is", " ", "connected"}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tabEdges", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"edgeClassify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"2", "LL"}]}], "]"}], "&"}], ",", "\[Alpha]CTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tabEdgeSub", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"edgeCsubs", "[", 
         RowBox[{"#", ",", 
          RowBox[{"2", "LL"}]}], "]"}], "&"}], ",", "\[Alpha]CTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"projection", " ", "to", " ", 
     RowBox[{"(", 
      RowBox[{"i", ",", "j"}], ")"}], " ", "sector"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"tabPairProj", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"First", "/@", 
           RowBox[{"Position", "[", 
            RowBox[{
             RowBox[{"Sort", "/@", 
              RowBox[{"Partition", "[", 
               RowBox[{"#", ",", "2"}], "]"}]}], ",", 
             RowBox[{"opsPairSet", "[", 
              RowBox[{"[", "kk", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", 
            RowBox[{"Length", "@", "opsPairSet"}]}], "}"}]}], "]"}], "&"}], 
       ",", "tabEdges", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Check", " ", "extremality", " ", "of", " ", "the", " ", 
      RowBox[{"(", 
       RowBox[{"i", ",", "j"}], ")"}], " ", "sector"}], ";", " ", 
     RowBox[{
      RowBox[{"non", "-", "extremal"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"0", " ", "and", " ", "extremal", " ", 
        RowBox[{"(", 
         RowBox[{"or", " ", "no", " ", "bridges"}], ")"}]}], " ", ">", " ", 
       "0"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tabSecExtremality", "=", 
     RowBox[{"Map", "[", 
      RowBox[{"findExtremalSectors", ",", "tabPairProj", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.743307238303069*^9, 3.743307283836903*^9}, {
   3.743309950329235*^9, 3.743310007492028*^9}, {3.743329178552932*^9, 
   3.7433291934783*^9}, {3.7436683478701153`*^9, 3.743668416743484*^9}, 
   3.7464401332883997`*^9},
 CellLabel->
  "In[280]:=",ExpressionUUID->"c84e4072-f50e-41ba-b6c0-30d38ce45e71"],

Cell[TextData[StyleBox["Define an edge adjacency matrix; one edge can be \
adjacent to 2~4 edges",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.74323908083575*^9, 3.743239093365101*^9}, 
   3.743304504570566*^9, {3.743308397794676*^9, 3.743308464950803*^9}, {
   3.7433116473156557`*^9, 
   3.743311647383263*^9}},ExpressionUUID->"1f4a1159-5079-426d-bd31-\
e9ed44edc28f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "rotate", " ", "edge", " ", "labels", " ", "by", " ", "\[Alpha]", " ", 
    "and", " ", 
    SuperscriptBox["\[Alpha]", 
     RowBox[{"-", "1"}]]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"rotatedLabels", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"PRe", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"2", "LL"}], "]"}], ",", "#"}], "]"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"2", "LL"}], "]"}], ",", 
          RowBox[{"PRe", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"2", "LL"}], "]"}], ",", 
            RowBox[{"InvP", "[", "#", "]"}]}], "]"}]}], "}"}], "&"}], ",", 
       "\[Alpha]CTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Matrix", " ", "of", " ", "edge", " ", "adjacency"}], " ", "*)"}],
    "\n", 
   RowBox[{
    RowBox[{"jmsum", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"jm", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "k"}], "-", "1"}], ",", 
               RowBox[{"rotatedLabels", "[", 
                RowBox[{"[", 
                 RowBox[{"ii", ",", "jj", ",", "1", ",", 
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "1"}]}], "]"}], "]"}]}], "]"}], 
             "+", 
             RowBox[{"jm", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "k"}], "-", "1"}], ",", 
               RowBox[{"rotatedLabels", "[", 
                RowBox[{"[", 
                 RowBox[{"ii", ",", "jj", ",", "3", ",", 
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "1"}]}], "]"}], "]"}]}], "]"}], 
             "+", "\[IndentingNewLine]", 
             RowBox[{"jm", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", 
               RowBox[{"rotatedLabels", "[", 
                RowBox[{"[", 
                 RowBox[{"ii", ",", "jj", ",", "1", ",", 
                  RowBox[{"2", "k"}]}], "]"}], "]"}]}], "]"}], "+", 
             "\[IndentingNewLine]", 
             RowBox[{"jm", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", 
               RowBox[{"rotatedLabels", "[", 
                RowBox[{"[", 
                 RowBox[{"ii", ",", "jj", ",", "3", ",", 
                  RowBox[{"2", "k"}]}], "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "LL"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "@", 
             RowBox[{"\[Alpha]CTab", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "@", "\[Alpha]CTab"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"jm", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"jm", "[", 
        RowBox[{
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"a", "+", "1"}], "2"], "]"}], ",", 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"b", "+", "1"}], "2"], "]"}]}], "]"}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JMtab", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", 
              RowBox[{"jm", "[", 
               RowBox[{"a", ",", "b"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "LL"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "LL"}], "}"}]}], "]"}], "&"}], ",", "jmsum", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"projection", " ", "to", " ", 
     RowBox[{"(", 
      RowBox[{"i", ",", "j"}], ")"}], " ", "sector"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"JMProjTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Part", "[", 
            RowBox[{
             RowBox[{"JMtab", "[", 
              RowBox[{"[", 
               RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
             RowBox[{"tabPairProj", "[", 
              RowBox[{"[", 
               RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], "]"}], ",", 
             RowBox[{"tabPairProj", "[", 
              RowBox[{"[", 
               RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], "]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"kk", ",", 
             RowBox[{"Length", "@", "opsPairSet"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "@", 
            RowBox[{"JMtab", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "@", "JMtab"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"generate", " ", "edge", " ", "groups"}], ";", 
     "\[IndentingNewLine]", "   ", 
     RowBox[{
     "we", " ", "should", " ", "check", " ", "extremality", " ", "of", " ", 
      "Wick", " ", "contractions"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"edgeGrpTab", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"genEdgeGroup", "[", 
             RowBox[{
              RowBox[{"tabPairProj", "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], "]"}], ",", 
              RowBox[{"JMProjTab", "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], "]"}], ",", 
              RowBox[{"tabSecExtremality", "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", 
              RowBox[{"Length", "@", "opsPairSet"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "@", 
             RowBox[{"JMtab", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "@", "JMtab"}]}], "}"}]}], "]"}], "//", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{"Flatten", ",", "#", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}], "&"}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"get", " ", "reduced", " ", "color", " ", "indices"}], " ", 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"DeleteDuplicates", "/@", 
         RowBox[{"Part", "[", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"First", "@", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"Map", "[", 
                  RowBox[{"Flatten", ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"edgeGrpTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "/.", 
                    RowBox[{"eg", "\[Rule]", "Plus"}]}], "/.", 
                    RowBox[{
                    RowBox[{"n_", "?", "NumericQ"}], "\[RuleDelayed]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "n"}], "-", "1"}], ",", 
                    RowBox[{"2", "n"}]}], "}"}]}]}], ")"}], ",", 
                   RowBox[{"{", "1", "}"}]}], "]"}], ",", "#"}], "]"}]}], 
              "&"}], ",", 
             RowBox[{"Plus", "@@", 
              RowBox[{"\[Alpha]CTab", "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", "2", "}"}]}], "]"}], ",", "All", ",", "All", ",", 
           "1"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"\[Alpha]CTab", "[", 
            RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "@", "\[Alpha]CTab"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "reduced", " ", "permutation", " ", "for", " ", "external", " ", 
     "operators"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]ReducedTab", "=", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Fold", "[", 
          RowBox[{"replaceOnceEb", ",", 
           RowBox[{"Fold", "[", 
            RowBox[{"replaceOnceEa", ",", "#", ",", 
             RowBox[{"Range", "[", "LL", "]"}]}], "]"}], ",", 
           RowBox[{"Range", "[", "LL", "]"}]}], "]"}], "&"}], ",", "%", ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[DoubleStruckE]a", "i_"], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"2", "i"}], "-", "1"}]}], ",", 
        RowBox[{
         SubscriptBox["\[DoubleStruckE]b", "i_"], "\[RuleDelayed]", 
         RowBox[{"2", "i"}]}]}], "}"}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"get", " ", "\[Nu]"}], "=", 
     RowBox[{
      SubscriptBox["\[Alpha]", "red"], 
      RowBox[{"V", " ", ":", " ", 
       RowBox[{
       "face", " ", "permutation", " ", "of", " ", "the", " ", "reduced", " ",
         "graph"}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Omega]ReducedTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"PPr", "[", 
          RowBox[{
           RowBox[{"Cycles", "@", 
            RowBox[{"\[Alpha]ReducedTab", "[", 
             RowBox[{"[", 
              RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
           RowBox[{"Cycles", "@", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "mm"}], "-", "1"}], ",", 
                RowBox[{"2", "mm"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"mm", ",", 
                RowBox[{
                 RowBox[{"Max", "@", 
                  RowBox[{"\[Alpha]ReducedTab", "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}], "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "@", 
            RowBox[{"\[Alpha]CTab", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "@", "\[Alpha]CTab"}]}], "}"}]}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "summary", " ", "of", " ", "length", " ", "types", " ", "of", " ", "the", 
     " ", "reduced", " ", "faces"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.7433100194470053`*^9, 3.743310043498699*^9}, 
   3.746440119379575*^9, {3.746440150702342*^9, 3.746440165548193*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"ffec4c56-f8e6-49a3-b368-5902d9e6eb68"],

Cell[TextData[StyleBox["Drawing skeleton graphs",
 FontSize->16,
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.7464401978830557`*^9, 
  3.7464402025223827`*^9}},ExpressionUUID->"24781227-dcc2-49c4-acb3-\
a67531fc574f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plOpTab", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"externalOpGen", ",", "\[Alpha]ReducedTab", ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bLlis", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Length", ",", "\[Alpha]ReducedTab", ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bLTab", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Total", ",", "%", ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plBridgeTab", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"2", "kk"}], "-", "1"}], "\[UndirectedEdge]", 
         RowBox[{"2", "kk"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"kk", ",", 
          RowBox[{"#", "/", "2"}]}], "}"}]}], "]"}], "&"}], ",", "bLTab", ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plBridge2Tab", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"2", "kk"}], "-", "1"}], "\[Rule]", 
            RowBox[{"2", "kk"}]}], ",", 
           RowBox[{
            RowBox[{"2", "kk"}], "\[Rule]", 
            RowBox[{
             RowBox[{"2", "kk"}], "-", "1"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", 
           RowBox[{"#", "/", "2"}]}], "}"}]}], "]"}]}], "&"}], ",", "bLTab", 
     ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cGraphTab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"CanonicalGraph", "@", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"plBridge2Tab", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
          RowBox[{"plOpTab", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "@", 
          RowBox[{"plOpTab", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "@", "plOpTab"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"cUniqueGraphTab", "=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{"Tally", "@", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Reverse", "@", "cGraphTab"}]}]}], ",", "All", ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"posUniqueGraphTab", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"cGraphTab", ",", "#"}], "]"}], "&"}], ",", "cUniqueGraphTab", 
     ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"posUniqueGenusTab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "gg"}], "&"}]}], 
         "]"}], "&"}], ",", "posUniqueGraphTab", ",", 
       RowBox[{"{", "1", "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"gg", ",", 
       RowBox[{"Length", "@", "\[Alpha]ReducedTab"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.745039783192013*^9, 3.745039788495104*^9}, {
  3.745039925497673*^9, 3.7450399511998672`*^9}, {3.745040893216507*^9, 
  3.745040920502428*^9}, {3.745041220723984*^9, 3.745041220911892*^9}, {
  3.745041592039048*^9, 3.745041593701337*^9}, {3.7450430192874947`*^9, 
  3.7450430205810432`*^9}, {3.746440226556116*^9, 3.7464402540488873`*^9}, {
  3.746450827260559*^9, 3.746450832482325*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"954b08c8-e71a-48a2-a3e8-e3c06cfa833c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsection",
 CellChangeTimes->{{3.742878904159236*^9, 3.7428789126022453`*^9}, 
   3.7428808343701077`*^9, {3.742881297267584*^9, 3.742881298789289*^9}, {
   3.7428814595656147`*^9, 3.742881461149308*^9}, {3.742881532515266*^9, 
   3.742881533987256*^9}, {3.7434913998295107`*^9, 3.743491400565341*^9}, {
   3.743492014989814*^9, 3.7434920169481983`*^9}, {3.743492685796322*^9, 
   3.743492686722321*^9}, {3.743493392133678*^9, 3.7434933950454597`*^9}, {
   3.743493649437886*^9, 3.743493651574222*^9}, {3.7434946963839893`*^9, 
   3.7434946988698387`*^9}, {3.7435073188804207`*^9, 3.743507318998535*^9}, {
   3.743513658842861*^9, 3.7435136610162983`*^9}, {3.743513942940482*^9, 
   3.7435139440899677`*^9}, {3.743514081805846*^9, 3.743514081894005*^9}, {
   3.7435141852186537`*^9, 3.7435141861626167`*^9}, {3.74351979807141*^9, 
   3.743519799044949*^9}, {3.7435201310112057`*^9, 3.7435201331556187`*^9}, {
   3.743520178099648*^9, 3.743520178961429*^9}, {3.743520283993976*^9, 
   3.743520286461946*^9}, {3.743520322333579*^9, 3.7435203231653547`*^9}, {
   3.743520380669613*^9, 3.743520381555621*^9}, {3.743695795108768*^9, 
   3.7436957957630043`*^9}, {3.743695883518297*^9, 3.7436958850288067`*^9}, {
   3.7436959485868473`*^9, 3.7436959497311172`*^9}, {3.7436959958911743`*^9, 
   3.743695996921599*^9}, {3.743696034930307*^9, 3.74369603659237*^9}, {
   3.744136389115786*^9, 3.74413638917131*^9}, {3.746440286927174*^9, 
   3.7464403137191133`*^9}},ExpressionUUID->"7f0e6948-1f9a-4497-9ae1-\
fa47f72b1a3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Apply", "[", 
   RowBox[{"\[Nu]", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]ReducedTab", "/.", 
       RowBox[{"Cycles", "\[Rule]", "Plus"}]}], "//", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{"Length", ",", "#", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{"Sort", ",", "#", ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "&"}]}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Inner", "[", 
     RowBox[{"Times", ",", 
      RowBox[{"%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"GNcoeffLis", "[", "Llis", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", "Plus"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "@", 
       RowBox[{
        RowBox[{"GNcoeffLis", "[", "Llis", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "]"}], "//", 
  "TableForm"}]}], "Input",
 CellChangeTimes->{3.743434630301215*^9, 3.749173105423547*^9},
 CellLabel->
  "In[301]:=",ExpressionUUID->"a906af6f-1319-4274-b628-2220016e3c8e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "parameters", "  ", "rot1"}], "..."}], "rot4", " ", 
     "rotate", " ", "the", " ", "each", " ", "single"}], "-", 
    RowBox[{
    "trace", " ", "operator", " ", "\[IndentingNewLine]", " ", "We", " ", 
     "chopped", " ", "the", " ", "table"}]}], ",", " ", 
   RowBox[{
   "because", " ", "the", " ", "output", " ", "is", " ", "too", " ", "long", 
    " ", "to", " ", "manipulate"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7492174945832233`*^9, 3.749217517597966*^9}, {
  3.7492180363145323`*^9, 
  3.74921804414152*^9}},ExpressionUUID->"7ccf98b8-8a22-4d87-9cf4-\
5f86aea9d005"],

Cell[BoxData[
 RowBox[{
  RowBox[{"figmax", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.7492175337173853`*^9, 3.749217535655443*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"a8866740-a0cd-4484-b944-d17a8cc1a9c4"],

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Extract", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"HighlightGraph", "[", 
                 RowBox[{
                  RowBox[{"Graph", "[", 
                   RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"plBridgeTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
                    RowBox[{"plOpTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{
                    "GraphStyle", "\[Rule]", "\"\<VintageDiagram\>\""}], ",", 
                    
                    RowBox[{"EdgeStyle", "\[Rule]", "Blue"}], ",", 
                    RowBox[{"VertexLabels", "\[Rule]", "None"}], ",", 
                    RowBox[{"VertexCoordinates", "\[Rule]", 
                    RowBox[{"Part", "[", 
                    RowBox[{
                    RowBox[{"singletrVC", "[", 
                    RowBox[{
                    RowBox[{"bLlis", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"rot1", ",", "rot2", ",", "rot3", ",", "rot4"}], 
                    "}"}]}], "]"}], ",", 
                    RowBox[{"Permute", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"bLTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}], ",", 
                    RowBox[{"FindPermutation", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "@", 
                    RowBox[{"\[Alpha]ReducedTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
                    RowBox[{"Range", "[", 
                    RowBox[{"bLTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], "]"}]}],
                     "]"}]}], "]"}]}]}], "]"}], ",", 
                  RowBox[{"Style", "[", 
                   RowBox[{
                    RowBox[{"plBridgeTab", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", "Red"}], 
                   "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"jj", ",", 
                  RowBox[{"Length", "@", 
                   RowBox[{"plOpTab", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"ii", ",", 
                RowBox[{"Length", "@", "plOpTab"}]}], "}"}]}], "]"}], ",", 
            "#"}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"First", "/@", 
            RowBox[{"posUniqueGenusTab", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "kk"}], "]"}], "]"}]}], "/.", 
           RowBox[{
            RowBox[{"First", "[", 
             RowBox[{"{", "}"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}]}], ")"}]}], "//", "Quiet"}], ",", 
       RowBox[{"{", 
        RowBox[{"kk", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"figmax", ",", 
           RowBox[{"Length", "@", "cUniqueGraphTab"}]}], "]"}]}], "}"}]}], 
      "]"}], "//", "Transpose"}], "//", "TableForm"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rot1", ",", ".4"}], "}"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rot2", ",", ".02"}], "}"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rot3", ",", ".5"}], "}"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rot4", ",", ".8"}], "}"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.749216928487805*^9, 3.7492169413140717`*^9}, {
   3.7492170168639393`*^9, 3.7492170305112543`*^9}, 3.749217433521809*^9, {
   3.7492175214348803`*^9, 3.7492175420231733`*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"0f2f268c-06a0-4526-97cc-96012dbcb0a9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1252, 674},
WindowMargins->{{271, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 590, 8, 53, "Subtitle",ExpressionUUID->"2715a36c-31ea-4e6b-8c9f-cc949405df64"],
Cell[1173, 32, 976, 21, 212, "Text",ExpressionUUID->"e4af2339-4945-4f10-86e0-a1c4c5f001bb"],
Cell[CellGroupData[{
Cell[2174, 57, 233, 5, 67, "Section",ExpressionUUID->"9325faea-9d46-4a04-8702-2b0fdb8d86a7"],
Cell[2410, 64, 810, 17, 131, "Input",ExpressionUUID->"d7270893-d782-471c-870c-87362091e068",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[3257, 86, 234, 4, 67, "Section",ExpressionUUID->"cbe672dd-9231-4427-9206-4e25e037d2fe"],
Cell[3494, 92, 352, 7, 51, "Text",ExpressionUUID->"0feb8717-1ea9-4033-8964-0eaca3dcb529"],
Cell[3849, 101, 791, 22, 73, "Input",ExpressionUUID->"7618809a-f15f-4151-918b-2695ec9cea27"],
Cell[CellGroupData[{
Cell[4665, 127, 803, 23, 52, "Input",ExpressionUUID->"86d34196-6e64-4d76-aef5-c2bb83b3b864"],
Cell[5471, 152, 16041, 377, 166, "Output",ExpressionUUID->"83cb945d-6363-4817-97cd-d36b41bf0634"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21549, 534, 688, 19, 52, "Input",ExpressionUUID->"d318ad97-6fbc-484e-8658-ef34daebf359"],
Cell[22240, 555, 220, 3, 34, "Output",ExpressionUUID->"fb44883e-cdd6-47ff-ac03-8868b966b69e"]
}, Open  ]],
Cell[22475, 561, 904, 24, 73, "Input",ExpressionUUID->"d6b82fcb-257d-41d5-b2f2-64d7597e7873"],
Cell[CellGroupData[{
Cell[23404, 589, 2466, 73, 157, "Input",ExpressionUUID->"66eb8210-14f8-4ff6-81ab-fc71bf6f2780"],
Cell[25873, 664, 16248, 383, 151, "Output",ExpressionUUID->"5c3f7638-8a5c-4ca8-b080-2b574a605691"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42158, 1052, 564, 17, 52, "Input",ExpressionUUID->"95aee89a-468e-4718-9a28-b0bcd96e540f"],
Cell[42725, 1071, 170, 2, 34, "Output",ExpressionUUID->"a240a5bc-e501-4bb8-9b47-d3d2525205e1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42944, 1079, 291, 5, 67, "Section",ExpressionUUID->"b680840f-553e-4180-888d-840a1500ba62"],
Cell[CellGroupData[{
Cell[43260, 1088, 179, 4, 54, "Subsection",ExpressionUUID->"72c254a6-b553-4b49-8aeb-2a2b88db8c6e"],
Cell[43442, 1094, 512, 11, 52, "Input",ExpressionUUID->"63f97f2d-11bb-4627-8cf9-bf408e9efdc5"],
Cell[43957, 1107, 413, 6, 51, "Text",ExpressionUUID->"5dac1ed5-c5ed-4de1-b65c-d8b359032614"],
Cell[44373, 1115, 576, 12, 52, "Input",ExpressionUUID->"478f5ffb-4c40-4857-91ee-b24ebb005502"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44986, 1132, 1539, 21, 54, "Subsection",ExpressionUUID->"741859a5-ec7e-4ba3-a753-e04a5ddea076"],
Cell[46528, 1155, 7994, 205, 472, "Input",ExpressionUUID->"6860e449-24c4-49b5-b54b-3574abab7fd4"],
Cell[54525, 1362, 437, 7, 58, "Text",ExpressionUUID->"45f73268-9ecd-43ab-b523-6e046a15b671"],
Cell[54965, 1371, 3282, 91, 178, "Input",ExpressionUUID->"9d5875fc-2af8-4f98-a892-1df9db1e05d5"],
Cell[58250, 1464, 393, 7, 35, "Text",ExpressionUUID->"74d7ffa0-49b7-436b-81e4-465ee41915c9"],
Cell[58646, 1473, 11980, 324, 619, "Input",ExpressionUUID->"f38d7f09-f9a8-415f-83c2-4a682ead49bb"],
Cell[70629, 1799, 239, 5, 36, "Text",ExpressionUUID->"21c8d62e-508b-4a97-adc5-105a5bad68c6"],
Cell[70871, 1806, 4227, 120, 220, "Input",ExpressionUUID->"d7acb262-9dd3-4e8c-8013-2a1b99fcfa64"],
Cell[75101, 1928, 288, 6, 36, "Text",ExpressionUUID->"22d35b6b-d74d-499e-831c-a6b1ad7f7052"],
Cell[75392, 1936, 531, 15, 30, "Input",ExpressionUUID->"7ed13fc8-bb9b-46aa-b5eb-2638c37171b7"]
}, Closed]],
Cell[CellGroupData[{
Cell[75960, 1956, 1533, 21, 38, "Subsection",ExpressionUUID->"57c26bdf-e3ee-4d66-8857-6e658d0c5d69"],
Cell[77496, 1979, 1311, 38, 52, "Input",ExpressionUUID->"d983c88a-7ba2-4e6c-8428-0bd741bace4a"],
Cell[78810, 2019, 425, 10, 30, "Input",ExpressionUUID->"f2441eae-73da-43de-8cd4-3f5d831df18e"],
Cell[79238, 2031, 4276, 108, 157, "Input",ExpressionUUID->"80826915-79a6-4698-a9ba-20af1d040d8a"],
Cell[83517, 2141, 4307, 111, 199, "Input",ExpressionUUID->"e01183fc-dbd4-4e49-9bb5-44d512442dc3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87873, 2258, 291, 5, 67, "Section",ExpressionUUID->"7e7fa50d-3ba4-498c-8dad-3e5106649300"],
Cell[CellGroupData[{
Cell[88189, 2267, 179, 4, 54, "Subsection",ExpressionUUID->"b246013e-fe9b-4c7f-b9e1-5b4b65f8dc75"],
Cell[88371, 2273, 623, 13, 52, "Input",ExpressionUUID->"06ae4689-f124-467c-9d17-6387fb7d5435"],
Cell[88997, 2288, 413, 6, 51, "Text",ExpressionUUID->"1e6b03e3-eba2-4e18-aaf3-3f235d490da7"],
Cell[89413, 2296, 533, 11, 52, "Input",ExpressionUUID->"ed88c2ff-d576-4ad9-b5f1-036cea604d9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89983, 2312, 1539, 21, 54, "Subsection",ExpressionUUID->"63014651-77c1-4489-ad44-3fdaef32b5b9"],
Cell[91525, 2335, 7994, 205, 472, "Input",ExpressionUUID->"419b4331-df41-4fbf-8add-ae7fe5698132"],
Cell[99522, 2542, 437, 7, 58, "Text",ExpressionUUID->"d3d70133-0f37-414c-8958-99f9edf56f3b"],
Cell[99962, 2551, 3282, 91, 178, "Input",ExpressionUUID->"c84e4072-f50e-41ba-b6c0-30d38ce45e71"],
Cell[103247, 2644, 393, 7, 35, "Text",ExpressionUUID->"1f4a1159-5079-426d-bd31-e9ed44edc28f"],
Cell[103643, 2653, 11980, 324, 619, "Input",ExpressionUUID->"ffec4c56-f8e6-49a3-b368-5902d9e6eb68"],
Cell[115626, 2979, 239, 5, 36, "Text",ExpressionUUID->"24781227-dcc2-49c4-acb3-a67531fc574f"],
Cell[115868, 2986, 4130, 119, 199, "Input",ExpressionUUID->"954b08c8-e71a-48a2-a3e8-e3c06cfa833c"]
}, Closed]],
Cell[CellGroupData[{
Cell[120035, 3110, 1533, 21, 38, "Subsection",ExpressionUUID->"7f0e6948-1f9a-4497-9ae1-fa47f72b1a3d"],
Cell[121571, 3133, 1311, 38, 52, "Input",ExpressionUUID->"a906af6f-1319-4274-b628-2220016e3c8e"],
Cell[122885, 3173, 700, 17, 52, "Input",ExpressionUUID->"7ccf98b8-8a22-4d87-9cf4-5f86aea9d005"],
Cell[123588, 3192, 223, 5, 30, "Input",ExpressionUUID->"a8866740-a0cd-4484-b944-d17a8cc1a9c4"],
Cell[123814, 3199, 4688, 117, 157, "Input",ExpressionUUID->"0f2f268c-06a0-4526-97cc-96012dbcb0a9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/tree3pt4pt.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Cyclic decomposition of connected 3pt and 4pt*)


(* ::Text:: *)
(*((Connected 3pt))*)


(* ::Input::Initialization:: *)
Gcyc[{2,2,2}]=\[DoubleStruckCapitalN]^2 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,1},{2,1}];
Gcyc[{3,3,2}]=\[DoubleStruckCapitalN]^3 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,1},{2,1}]+\[DoubleStruckCapitalN] \[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,1},{2,1}];
Gcyc[{4,2,2}]=\[DoubleStruckCapitalN]^3 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,1},{1,4}]+1/2 \[DoubleStruckCapitalN] \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,1},{1,4}];
Gcyc[{4,3,3}]=\[DoubleStruckCapitalN]^4 \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,1}]+\[DoubleStruckCapitalN]^2 (\[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,1}]+\[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}]+\[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,2}]+\[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,3}]+\[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}]);
Gcyc[{4,4,2}]=\[DoubleStruckCapitalN]^4 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{2,1}]+\[DoubleStruckCapitalN]^2 (\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{2,1}]);
Gcyc[{4,4,4}]=\[DoubleStruckCapitalN]^5 \[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[DoubleStruckCapitalN] (\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}])+\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+1/2 \[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+1/2 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]);
Gcyc[{5,3,2}]=\[DoubleStruckCapitalN]^4 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}]+\[DoubleStruckCapitalN]^2 (\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}]);
Gcyc[{5,4,3}]=\[DoubleStruckCapitalN]^5 \[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}])+\[DoubleStruckCapitalN] (\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]);
Gcyc[{5,5,2}]=\[DoubleStruckCapitalN]^5 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}])+\[DoubleStruckCapitalN] (\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]);
Gcyc[{5,5,4}]=\[DoubleStruckCapitalN]^6 \[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[DoubleStruckCapitalN]^4 (\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}])+\[DoubleStruckCapitalN]^2 (\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,3}]);
Gcyc[{6,3,3}]=\[DoubleStruckCapitalN]^5 \[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[DoubleStruckCapitalN] (\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}]+1/3 \[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,1},{1,6}]+1/3 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,1},{1,6}]+1/3 \[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,1},{1,6}])+\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}]+1/3 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,1},{1,6}]);
Gcyc[{6,4,2}]=\[DoubleStruckCapitalN]^5 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[DoubleStruckCapitalN] (\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{2,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,1},{1,6}])+\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+1/2 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,1},{1,6}]+1/2 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,1},{1,6}]);
Gcyc[{6,4,4}]=\[DoubleStruckCapitalN]^6 \[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[DoubleStruckCapitalN]^4 (\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}])+\[DoubleStruckCapitalN]^2 (\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]);
Gcyc[{6,5,3}]=\[DoubleStruckCapitalN]^6 \[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[DoubleStruckCapitalN]^4 (\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}])+\[DoubleStruckCapitalN]^2 (\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]);
Gcyc[{6,6,2}]=\[DoubleStruckCapitalN]^6 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[DoubleStruckCapitalN]^4 (\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}])+\[DoubleStruckCapitalN]^2 (\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,5},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,6},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,6},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,6},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,6},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,6},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]);


(* ::Text:: *)
(*((Connected 4pt))*)


(* ::Input::Initialization:: *)
Gcyc[{2,2,2,2}]=\[DoubleStruckCapitalN]^2 \[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[DoubleStruckCapitalN]^2 \[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[DoubleStruckCapitalN]^2 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}];
Gcyc[{3,3,2,2}]=\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}])+\[DoubleStruckCapitalN] (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]);
Gcyc[{3,3,3,3}]=\[DoubleStruckCapitalN]^4 (\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}])+\[DoubleStruckCapitalN]^2 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]);
Gcyc[{4,2,2,2}]=\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,1},{1,4}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,1},{1,4}] \[CapitalDelta][{4,1},{3,1}])+\[DoubleStruckCapitalN] (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,1},{1,4}] \[CapitalDelta][{4,1},{3,1}]);
Gcyc[{4,3,3,2}]=\[DoubleStruckCapitalN]^4 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,1},{1,4}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}])+\[DoubleStruckCapitalN]^2 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,1},{1,4}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]);
Gcyc[{4,4,2,2}]=\[DoubleStruckCapitalN]^4 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}])+\[DoubleStruckCapitalN]^2 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+1/2 \[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+1/2 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]);
Gcyc[{4,4,3,3}]=\[DoubleStruckCapitalN]^5 (\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}])+\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}])+\[DoubleStruckCapitalN] (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]);Gcyc[{4,4,4,2}]=\[DoubleStruckCapitalN]^5 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}])+\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,4},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,4},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,4},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,3}])+\[DoubleStruckCapitalN] (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,1},{2,2}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,1},{2,2}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,4},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{4,2},{2,2}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,2},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,4},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,3},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,4},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,4},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{3,4},{2,3}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,3}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,4},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,3}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,3}]);Gcyc[{5,3,2,2}]=\[DoubleStruckCapitalN]^4 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,1},{3,1}])+\[DoubleStruckCapitalN]^2 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,1},{3,1}]);
Gcyc[{5,3,3,3}]=\[DoubleStruckCapitalN]^5 (\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}])+\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}])+\[DoubleStruckCapitalN] (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,3},{3,1}] \[CapitalDelta][{4,1},{3,2}]);
Gcyc[{5,4,3,2}]=\[DoubleStruckCapitalN] (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}])+\[DoubleStruckCapitalN]^5 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}])+\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,3},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,1},{1,5}] \[CapitalDelta][{4,2},{3,1}] \[CapitalDelta][{4,1},{3,2}]);
Gcyc[{5,5,2,2}]=\[DoubleStruckCapitalN]^5 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}])+\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}])+\[DoubleStruckCapitalN] (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,2}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,1},{2,1}] \[CapitalDelta][{3,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,1},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{2,3}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{3,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,5},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,5},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,5},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,5},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{4,2},{2,1}] \[CapitalDelta][{4,1},{3,1}]);Gcyc[{6,2,2,2}]=\[DoubleStruckCapitalN]^4 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,1},{1,6}])+\[DoubleStruckCapitalN]^2 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,1},{1,6}]+1/2 \[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,1},{1,6}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,1},{1,6}]+1/2 \[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,1},{1,6}]);
Gcyc[{6,3,3,2}]=\[DoubleStruckCapitalN]^5 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}])+\[DoubleStruckCapitalN] (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}])+\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,3},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,3},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,3},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]);
Gcyc[{6,4,2,2}]=\[DoubleStruckCapitalN]^5 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}])+\[DoubleStruckCapitalN] (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}])+\[DoubleStruckCapitalN]^3 (\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{4,1},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{4,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{4,1},{1,4}] \[CapitalDelta][{3,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{4,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{3,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{3,1},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{3,1},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{3,1},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,4},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{3,1},{1,4}] \[CapitalDelta][{4,2},{1,5}] \[CapitalDelta][{2,2},{1,6}] \[CapitalDelta][{4,1},{2,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{2,4},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{4,2},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{2,3},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{2,3},{1,1}] \[CapitalDelta][{2,4},{1,2}] \[CapitalDelta][{3,2},{1,3}] \[CapitalDelta][{4,2},{1,4}] \[CapitalDelta][{2,2},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,4},{1,3}] \[CapitalDelta][{2,2},{1,4}] \[CapitalDelta][{2,3},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{3,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{3,2},{1,1}] \[CapitalDelta][{4,2},{1,2}] \[CapitalDelta][{2,2},{1,3}] \[CapitalDelta][{2,3},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]+\[CapitalDelta][{4,2},{1,1}] \[CapitalDelta][{2,2},{1,2}] \[CapitalDelta][{2,3},{1,3}] \[CapitalDelta][{3,2},{1,4}] \[CapitalDelta][{2,4},{1,5}] \[CapitalDelta][{2,1},{1,6}] \[CapitalDelta][{4,1},{3,1}]);


==> anc/treepack.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Preliminary definitions*)


(* ::Text:: *)
(*((Notation))*)


(* ::Input::Initialization:: *)
FS=FullSimplify;
MF=MatrixForm;
GRow=GraphicsRow;
ISize=ImageSize;

<<Notation`
(* LHS is Subsuperscript *)
{Notation[ParsedBoxWrapper[TemplateBox[{TemplateBox[{"\[CapitalPhi]", "a_"}, "Superscript"], "i_", "j_"}, "Subsuperscript"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"\[Phi]", "[", RowBox[{"a_", ",", "i_", ",", "j_"}], "]"}]]],Notation[ParsedBoxWrapper[SubscriptBox["x", RowBox[{"k_", ",", "l_"}]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"x", "[", RowBox[{"{", RowBox[{"k_", ",", "l_"}], "}"}], "]"}]]],Notation[ParsedBoxWrapper[TemplateBox[{"\[CapitalDelta]", RowBox[{"{", RowBox[{"b_", ",", "l_"}], "}"}], RowBox[{"{", RowBox[{"a_", ",", "k_"}], "}"}]}, "Subsuperscript"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"\[CapitalDelta]", "[", RowBox[{RowBox[{"{", RowBox[{"a_", ",", "k_"}], "}"}], ",", RowBox[{"{", RowBox[{"b_", ",", "l_"}], "}"}]}], "]"}]]]};
{Notation[ParsedBoxWrapper[SubscriptBox["h", RowBox[{"k_", ",", "l_"}]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"h", "[", RowBox[{"k_", ",", "l_"}], "]"}]]]};
{Notation[ParsedBoxWrapper[SubscriptBox["jm", RowBox[{"k_", ",", "l_"}]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"jm", "[", RowBox[{"k_", ",", "l_"}], "]"}]]]};


(* ::Text:: *)
(*((Wick))*)
(*From Pedro's Lecture_2.nb in Mathematica School 2013, http://msstp.org/?q=node/286*)


(* ::Input::Initialization:: *)
wick[X_Times]:=Block[{list=List@@X},\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(n = 2\), \(Length[list]\)]\(\[LeftAngleBracket]list[\([1]\)], list[\([n]\)]\[RightAngleBracket]\ wick[Times @@ Drop[Drop[list, {n}], 1]]\)\)];
wick[1]=1;

Attributes[\[Delta]]={Orderless};
Attributes[\[CapitalDelta]]={Orderless};

(* AngleBracket represents the propagator *)
\[LeftAngleBracket]\[Phi][I_,i_,j_][x[a_]],\[Phi][J_,k_,l_][x[a_]]\[RightAngleBracket]=0;
\[LeftAngleBracket]\[Phi][A[a_,I_],i_,j_][x[a_]],\[Phi][A[b_,J_],k_,l_][x[b_]]\[RightAngleBracket]:=\[CapitalDelta][{a,I},{b,J}]\[Delta][i,l]\[Delta][k,j] 1/x[Sort@{a,b}]^2;
(* SO(\[GothicN]), U(\[DoubleStruckCapitalN]) Wick rules *)
indices={\[CapitalDelta][{a_,k_},{b_,l_}]^2:>\[GothicN],\[CapitalDelta][{a_,k_},{a_,k_}]:>\[GothicN],\[CapitalDelta][{a_,k_},{b_,l_}]\[CapitalDelta][{b_,l_},{c_,m_}]:>\[CapitalDelta][{a,k},{c,m}],\[Delta][a_,b_]^2:>\[DoubleStruckCapitalN],\[Delta][a_,a_]:>\[DoubleStruckCapitalN],\[Delta][a_,b_]\[Delta][b_,c_]:>\[Delta][a,c]};


(* ::Text:: *)
(*((Operators))*)


(* ::Input::Initialization:: *)
(* single traces *)
Do[o[k,1]=\[Phi][A[k,1],i,i][x[k]]/.{i->Unique[i]},{k,6}];
Do[o[k,2]=\[Phi][A[k,1],i,j][x[k]]\[Phi][A[k,2],j,i][x[k]]/.{i->Unique[i],j->Unique[j]},{k,6}];
Do[o[k,3]=\[Phi][A[k,1],i1,i2][x[k]]\[Phi][A[k,2],i2,i3][x[k]]\[Phi][A[k,3],i3,i1][x[k]]/.{i1->Unique[i1],i2->Unique[i2],i3->Unique[i3]},{k,5}];
Do[o[k,4]=\[Phi][A[k,1],i1,i2][x[k]]\[Phi][A[k,2],i2,i3][x[k]]\[Phi][A[k,3],i3,i4][x[k]]\[Phi][A[k,4],i4,i1][x[k]]/.{i1->Unique[i1],i2->Unique[i2],i3->Unique[i3],i4->Unique[i4]},{k,4}];
Do[o[k,5]=\[Phi][A[k,1],i1,i2][x[k]]\[Phi][A[k,2],i2,i3][x[k]]\[Phi][A[k,3],i3,i4][x[k]]\[Phi][A[k,4],i4,i5][x[k]]\[Phi][A[k,5],i5,i1][x[k]]/.{i1->Unique[i1],i2->Unique[i2],i3->Unique[i3],i4->Unique[i4],i5->Unique[i5]},{k,4}];
Do[o[k,6]=\[Phi][A[k,1],i1,i2][x[k]]\[Phi][A[k,2],i2,i3][x[k]]\[Phi][A[k,3],i3,i4][x[k]]\[Phi][A[k,4],i4,i5][x[k]]\[Phi][A[k,5],i5,i6][x[k]]\[Phi][A[k,6],i6,i1][x[k]]/.{i1->Unique[i1],i2->Unique[i2],i3->Unique[i3],i4->Unique[i4],i5->Unique[i5],i6->Unique[i6]},{k,4}];

(* list of operator lengths without 1 *)
MaxLength=14;
opLis3=Select[Select[Select[
(Flatten@Table[Table[Table[c[Sort[{i,j,k},Greater]],{k,2,j}],{j,2,i}],{i,2,6}]/.c->Plus),EvenQ[Total[#]]&],Total[#]<=MaxLength&],#[[1]]<=Total[#[[2;;]]]&];

opLis4=Select[Select[Select[
(Flatten@Table[Table[Table[Table[c[Sort[{i,j,k,l},Greater]],{l,2,k}],{k,2,j}],{j,2,i}],{i,2,6}]/.c->Plus),EvenQ[Total[#]]&],Total[#]<=MaxLength&],#[[1]]<=Total[#[[2;;]]]&];
opLis5=Select[Select[Select[
(Flatten@Table[Table[Table[Table[Table[c[Sort[{i,j,k,l,m},Greater]],{m,2,l}],{l,2,k}],{k,2,j}],{j,2,i}],{i,2,6}]/.c->Plus),EvenQ[Total[#]]&],Total[#]<=MaxLength&],#[[1]]<=Total[#[[2;;]]]&];


(* ::Text:: *)
(*((Permutations))*)


(* ::Input::Initialization:: *)
PGr=PermutationGroup;
PPr=PermutationProduct;
PRe=PermutationReplace;
InvP=InversePermutation;

numberOfCycles[cycle_,LL_]:=Module[{lis=cycle/.Cycles->Plus,num1},
num1=Complement[Range[LL],Flatten@lis];
Length@lis+Length@num1
];

(* For Wick *)
Attributes[h]={Orderless};

H[lis_List]:=h[lis[[1]],lis[[2]]]/;Length@lis==2;
H[lis_List]:=Expand[1/(2(Length@lis-2)!) Total@Table[h[lis[[PRe[1,\[Pi]]]],lis[[PRe[2,\[Pi]]]]]Product[KroneckerDelta[lis[[PRe[jj,\[Pi]]]],1],{jj,3,Length@lis}],{\[Pi],GroupElements@SymmetricGroup[Length@lis]}]]/;Length@lis>2;

(* For graphs *)
lengthSum[Ltt_List]:=Table[Sum[Ltt[[i1]],{i1,j1}],{j1,Length@Ltt}];
singleTraceGen[Ltt_List]:=Module[{lsum=Join[{0},lengthSum[Ltt]]},
Flatten@Table[Table[lsum[[ii]]+jj->lsum[[ii]]+Mod[jj+1,Ltt[[ii]],1],{jj,Ltt[[ii]]}],{ii,Length@Ltt}]
];
singleTraceCyc[Ltt_List]:=Module[{lsum=Join[{0},lengthSum[Ltt]]},
PermutationCycles@Flatten@Table[Table[lsum[[ii]]+Mod[jj+1,Ltt[[ii]],1],{jj,Ltt[[ii]]}],{ii,Length@Ltt}]
];
DeltaToEdge[deltas_,Ltt_List]:=Module[{lsum=Join[{0},lengthSum[Ltt]],dlist=Select[(deltas/.Times->List),!NumericQ[#]&]},
dlist/.\[CapitalDelta][{a_,j_},{b_,k_}]:>{lsum[[a]]+j,lsum[[b]]+k}
];

polyToList[poly_]:=DeleteCases[Apply[List,Expand[poly+\[Omega]\[Omega]]]/.\[Omega]\[Omega]->0,0];
polyToCoeffList[poly_,var_]:=Module[{list=DeleteCases[Apply[List,Expand[poly+\[Omega]\[Omega]]]/.\[Omega]\[Omega]->0,0],coeffs},
coeffs=list/.var[any___]->1;
{coeffs,list/coeffs}//Expand
];
(* multi-variables *)
polyToCoeffList[poly_,vars_List]:=Module[{list=DeleteCases[List@@Expand[poly+\[Omega]\[Omega]]/. \[Omega]\[Omega]->0,0],coeffs},coeffs=list/.Table[ vars[[ii]][any___]->1,{ii,Length@vars}];Expand[{coeffs,list/coeffs}]];

(* Wreath product Sm[Zn] *)
WreathSZ[m_,n_]:=Module[{genZn=(Cs/@Partition[Table[i,{i,m*n}],n])/.Cs[lis_]->Cycles[{lis}],
genSm=Flatten@Map[Cs,Table[Table[Flatten@Table[{a*n+ii,b*n+ii},{ii,n}],{b,a+1,m-1}],{a,0,m-2}],{2}]/.Cs[lis_]->Cycles[{lis}]},
PermutationGroup[Join[genZn,genSm]]
]

wreathLength[llis_]:=Times@@(#[[1]]^#[[2]] (#[[2]]!)&/@Tally[llis]);
wreathOrbitsFromCycles[lis_]:=Module[{cycGroup,permGroup},
cycGroup=Map[Cycles[List[#]]&,lis,{1}];
permGroup=Cycles/@Table[If[Length[lis[[ii]]]==Length[lis[[ii+1]]],Transpose[{lis[[ii]],lis[[ii+1]]}],{{}}],{ii,Length@lis-1}];
Table[PermutationReplace[lis,pm],{pm,GroupElements@PermutationGroup[Join[cycGroup,permGroup]]}]
];

(* canonical label for bridges *)
subCedge[cyc_]:=Module[{lis=Plus@@cyc},
Join@@Table[{lis[[i,1]]->Subscript[e, i],lis[[i,2]]->Subscript[eb, i]},{i,Length@lis}]
]

(* vertex coordinates for plot *)
singletrVC[Ltt_List,offset_List,Rsmall_]:=Module[{Lmax=Max[Ltt],nn=Length@Ltt,Rbig},
Rbig=nn/\[Pi]^2 Lmax;
Flatten@Table[Table[cc[Rbig{Cos[\[Pi]/2+(2\[Pi] (ii-1))/nn],Sin[\[Pi]/2+(2\[Pi] (ii-1))/nn]}+Rsmall{Cos[\[Pi]/2+(2\[Pi] (jj-1+offset[[ii]]))/Ltt[[ii]]],Sin[\[Pi]/2+(2\[Pi] (jj-1+offset[[ii]]))/Ltt[[ii]]]}],{jj,Ltt[[ii]]}],{ii,Length@Ltt}]/.cc->Plus//N//Chop
];
singletrVC[Ltt_List,offset_List]:=singletrVC[Ltt,offset,Max[Ltt]/(2\[Pi])];
(* for graph drawing *)
externalOpGen[alpha_List]:=Module[{\[Alpha]len=Length/@alpha},
Flatten@Table[Join[Table[alpha[[ii,jj]]->alpha[[ii,jj+1]],{jj,\[Alpha]len[[ii]]-1}],{alpha[[ii,-1]]->alpha[[ii,1]]}],{ii,Length@\[Alpha]len}]
];

(* permute \[LeftAngleBracket]O1, O2, ..., On\[RightAngleBracket] *)
permuteOpLabel[opOrder_,blList_]:=Module[{inds,bLind=Most@Join[{0},lengthSum[blList]]+Range/@blList},
inds=bLind[[First@opOrder]];
Fold[Join[#1,Part[bLind,#2]]&,inds,Rest@opOrder]
];


(* ::Text:: *)
(*((Extra))*)


(* ::Input::Initialization:: *)
listToSingleTrace[lis_]:=Join[
Table[lis[[ii]]->lis[[ii+1]],{ii,Length@lis-1}],{lis[[-1]]->lis[[1]]}];
subsListToPositions[alis_]:=
Flatten@Table[Table[c[ii,jj],{jj,Length[alis[[ii]]]}],{ii,Length[alis]}]/.c->List;

flavorFromCycles[alis_,Ll_]:=Module[{wind=Partition[Table[First@Position[alis,ii],{ii,2Ll}],2]},
Product[h@@(A@@@wind[[ii]]),{ii,Ll}]
];


(* ::Section::Closed:: *)
(*Generating connected n-pt*)


(* ::Text:: *)
(*((Indices))*)


(* ::Input::Initialization:: *)
(* Functions which generate disconnected terms *)
Choices[5]=Sort/@Permutations[{a,b,c,d,e}][[All, ;;2]]//DeleteDuplicates;
DCI[5]=MapThread[List,{Choices[5],(Complement[{a,b,c,d,e},#]&/@Choices[5])}];
ChoiceNum[5]=Sort/@Permutations[Range[5]][[All, ;;2]]//DeleteDuplicates;
ChoiceNum[2,3]=MapThread[List,{ChoiceNum[5],(Complement[Range[5],#]&/@ChoiceNum[5])}];
DCNsub[5]=Table[{DCI[5][[i,1]]->ChoiceNum[2,3][[i,1]],DCI[5][[i,2]]->ChoiceNum[2,3][[i,2]]},{i,Length@DCI[5]}];
tabDCG[5]=Total@Table[If[DCI[5][[ii,1,1]]==DCI[5][[ii,1,2]],Evaluate[Gc[DCI[5][[ii,1,1]],DCI[5][[ii,1,2]],DCI[5][[ii,1]]]Gc[DCI[5][[ii,2,1]],DCI[5][[ii,2,2]],DCI[5][[ii,2,3]],DCI[5][[ii,2]]]/.DCNsub[5][[ii]]],0],{ii,Length@DCI[5]}];


(* ::Text:: *)
(*((Generate the orbits of trace cyclicity))*)


(* ::Input::Initialization:: *)
(* genCyclic generates all elements of trace cyclicity *)
genCyclic[seeds_,lenlis_]:=Module[{summand,ss},
summand=seeds/.\[CapitalDelta][{a_,k_},{b_,l_}]:>\[CapitalDelta][{a,Mod[k+ss[a],lenlis[[a]],1]},{b,Mod[l+ss[b],lenlis[[b]],1]}];
(Sum[summand,##]&)@@Table[{ss[ii],lenlis[[ii]]},{ii,Length@lenlis}]
];

(* normalized as the maximal coefficient = (original coeff), the coefficient should be chosen differently for each seed term *)
genCyclicCoeff[seed_,lenlis_]:=Module[{summand,ss,sum,coeff,ORcoeff},
ORcoeff=seed/.{\[DoubleStruckCapitalN]->1,\[CapitalDelta][any___]->1};
summand=seed/.\[CapitalDelta][{a_,k_},{b_,l_}]:>\[CapitalDelta][{a,Mod[k+ss[a],lenlis[[a]],1]},{b,Mod[l+ss[b],lenlis[[b]],1]}];
sum=(Sum[summand,##]&)@@Table[{ss[ii],lenlis[[ii]]},{ii,Length@lenlis}];
coeff=Max[List@@sum/.{\[DoubleStruckCapitalN]->1,\[CapitalDelta][any___]->1}];
{ORcoeff/coeff sum,coeff/ORcoeff}//Expand
]

numND=Flatten@{\[DoubleStruckCapitalN]->10,Table[Table[\[CapitalDelta][{a,k},{b,l}]->RandomComplex[],{a,b-1},{k,6}],{b,5},{l,6}]};

(* If we want to revoer the spacetime dependence *)
subSPT={\[CapitalDelta][{a_,k_},{b_,l_}]->\[CapitalDelta][{a,k},{b,l}]/x[{a,b}]^2};


(* ::Text:: *)
(*((two-point functions collectively))*)


(* ::Input::Initialization:: *)
G[2,2]=Expand[wick[o[1,2]o[2,2]]]//.indices//Collect[#,\[DoubleStruckCapitalN]]&;
G[3,3]=Expand[wick[o[1,3]o[2,3]]]//.indices//Collect[#,\[DoubleStruckCapitalN]]&;
G[4,4]=Expand[wick[o[1,4]o[2,4]]]//.indices//Collect[#,\[DoubleStruckCapitalN]]&;
G[5,5]=Expand[wick[o[1,5]o[2,5]]]//.indices//Collect[#,\[DoubleStruckCapitalN]]&;
G[6,6]=Expand[wick[o[1,6]o[2,6]]]//.indices//Collect[#,\[DoubleStruckCapitalN]]&;


(* ::Text:: *)
(*((subtracting the disconnected parts))*)


(* ::Input::Initialization:: *)
(* neglect spacetime dependence for simplicity *)
Gc[mm_,mm_,{a_,b_}]:=G[mm,mm]/.\[CapitalDelta][{1,k_},{2,l_}]->\[CapitalDelta][{a,k},{b,l}]/.x[{any_,any2_}]->1;
Gc[m1_,m2_,m3_,{a_,b_,c_}]:=G[m1,m2,m3]/.{\[CapitalDelta][{1,k_},{2,l_}]->\[CapitalDelta][{a,k},{b,l}],\[CapitalDelta][{1,k_},{3,l_}]->\[CapitalDelta][{a,k},{c,l}],\[CapitalDelta][{2,k_},{3,l_}]->\[CapitalDelta][{b,k},{c,l}]}/.x[{any_,any2_}]->1;
GC[{a_,b_,c_}]:=GC[{a,b,c}]=G[a,b,c]/.x[{any_,any2_}]->1;
GC[{a_,b_,c_,d_}]:=GC[{a,b,c,d}]=G[a,b,c,d]-If[a==b&&c==d,Gc[a,b,{1,2}]Gc[c,d,{3,4}],0]-If[a==c&&b==d,Gc[a,c,{1,3}]Gc[b,d,{2,4}],0]-If[a==d&&b==c,Gc[a,d,{1,4}]Gc[b,c,{2,3}],0]/.x[{any_,any2_}]->1;
GC[{a_,b_,c_,d_,e_}]:=GC[{a,b,c,d,e}]=G[a,b,c,d,e]-(If[a==b,Gc[a,b,{1,2}]Gc[c,d,e,{3,4,5}],0]+If[a==c,Gc[a,c,{1,3}]Gc[b,d,e,{2,4,5}],0]+If[a==d,Gc[a,d,{1,4}]Gc[b,c,e,{2,3,5}],0]+If[a==e,Gc[a,e,{1,5}]Gc[b,c,d,{2,3,4}],0]+If[b==c,Gc[b,c,{2,3}]Gc[a,d,e,{1,4,5}],0]+If[b==d,Gc[b,d,{2,4}]Gc[a,c,e,{1,3,5}],0]+If[b==e,Gc[b,e,{2,5}]Gc[a,c,d,{1,3,4}],0]+If[c==d,Gc[c,d,{3,4}]Gc[a,b,e,{1,2,5}],0]+If[c==e,Gc[c,e,{3,5}]Gc[a,b,d,{1,2,4}],0]+If[d==e,Gc[d,e,{4,5}]Gc[a,b,c,{1,2,3}],0])/.x[{any_,any2_}]->1;

(* same function for GV,GE,GF *)
GVC[{a_,b_,c_}]:=GVC[{a,b,c}]=GV[{a,b,c}];
GEC[{a_,b_,c_}]:=GEC[{a,b,c}]=GE[{a,b,c}];
GFC[{a_,b_,c_}]:=GFC[{a,b,c}]=GF[{a,b,c}];

GVC[{a_,b_,c_,d_}]:=GVC[{a,b,c,d}]=GV[{a,b,c,d}]-If[a==b&&c==d,Gc[a,b,{1,2}]Gc[c,d,{3,4}],0]-If[a==c&&b==d,Gc[a,c,{1,3}]Gc[b,d,{2,4}],0]-If[a==d&&b==c,Gc[a,d,{1,4}]Gc[b,c,{2,3}],0]/.x[{any_,any2_}]->1;
GEC[{a_,b_,c_,d_}]:=GEC[{a,b,c,d}]=GE[{a,b,c,d}]-If[a==b&&c==d,Gc[a,b,{1,2}]Gc[c,d,{3,4}],0]-If[a==c&&b==d,Gc[a,c,{1,3}]Gc[b,d,{2,4}],0]-If[a==d&&b==c,Gc[a,d,{1,4}]Gc[b,c,{2,3}],0]/.x[{any_,any2_}]->1;
GFC[{a_,b_,c_,d_}]:=GFC[{a,b,c,d}]=GF[{a,b,c,d}]-If[a==b&&c==d,Gc[a,b,{1,2}]Gc[c,d,{3,4}],0]-If[a==c&&b==d,Gc[a,c,{1,3}]Gc[b,d,{2,4}],0]-If[a==d&&b==c,Gc[a,d,{1,4}]Gc[b,c,{2,3}],0]/.x[{any_,any2_}]->1;


(* ::Section::Closed:: *)
(*Skeleton reduction*)


(* ::Input::Initialization:: *)
edgeClassify[\[Alpha]c_,hL_]:=Table[First@First@Position[#,ii],{ii,hL}]&@(Plus@@\[Alpha]c);
edgeCsubs[\[Alpha]c_,hL_]:=Table[ii->First@First@Position[#,ii],{ii,hL}]&@(Plus@@\[Alpha]c);

(* returns the number of extremal ops {0,1,2} given an (i,j) sector *)
findExtremalSectors[pairSector_]:=Module[{sectorLength=Length/@pairSector,bridgeDist,opExtremal},
bridgeDist=Part[sectorLength,#]&/@opsBridgeInd;
opExtremal=(nn-2-Count[#,0])&/@bridgeDist;
Count[Part[opExtremal,#],0]&/@opsPairSet
];
(* generate Wick-edge groups from the edge labels and edge-adjacency matrix J.
first count the number of external adjacent edges *)
genEdgeGroup[edges_,Jm_,extremality_]:=If[Jm=={},Nothing,
Which[extremality==0,genEdgeGroupNonExtremal[edges,Jm],
extremality==1,genEdgeGroupExtremal[edges,Jm],
extremality<0||extremality>1,Print["Extreme Error ",extremality]]
];

(* replace edge indices only once, First or Last *)
replaceOnceEa[sth_,x_]:=Module[{pos=Position[sth,x]},
If[pos!={},ReplacePart[sth,First@pos->Subscript[\[DoubleStruckE]a, x]],sth]
];
replaceOnceEb[sth_,x_]:=Module[{pos=Position[sth,x]},
If[pos!={},ReplacePart[sth,Last@pos->Subscript[\[DoubleStruckE]b, x]],sth]
];
genEdgeGroupNonExtremal[edges_,Jm_]:=If[(4Length[#]-4-Nest[Total,#,2])&@Jm<=0,{eg[edges]},
Switch[Jm,
{{0}},eg[List[#]]&/@edges,
{{0,0},{0,0}},eg[List[#]]&/@edges,
{{0,1},{1,0}},eg[List[#]]&/@edges,
{{0,1,1},{1,0,1},{1,1,0}},eg[List[#]]&/@edges,
{{0,1,0},{1,0,1},{0,1,0}},eg[List[#]]&/@edges,
{{0,1,1},{1,0,0},{1,0,0}},eg[List[#]]&/@edges,
{{0,1,0},{1,0,1},{0,1,0}},eg[List[#]]&/@edges,
{{0,0,1},{0,0,1},{1,1,0}},eg[List[#]]&/@edges,
{{0,1,1,0},{1,0,1,1},{1,1,0,1},{0,1,1,0}},eg[List[#]]&/@edges,
{{0,0,1,1},{0,0,1,1},{1,1,0,1},{1,1,1,0}},eg[List[#]]&/@edges,
{{0,1,1,1},{1,0,1,0},{1,1,0,1},{1,0,1,0}},eg[List[#]]&/@edges,
{{0,1,1,1},{1,0,0,1},{1,0,0,1},{1,1,1,0}},eg[List[#]]&/@edges,
{{0,1,1,1},{1,0,1,1},{1,1,0,0},{1,1,0,0}},eg[List[#]]&/@edges,
{{0,2,0},{2,0,0},{0,0,0}},List[eg[{#[[1]],#[[2]]}],eg[{#[[3]]}]]&@edges,
{{0,2,1},{2,0,0},{1,0,0}},List[eg[{#[[1]],#[[2]]}],eg[{#[[3]]}]]&@edges,
{{0,2,0},{2,0,1},{0,1,0}},List[eg[{#[[1]],#[[2]]}],eg[{#[[3]]}]]&@edges,
{{0,1,2},{1,0,0},{2,0,0}},List[eg[{#[[1]],#[[3]]}],eg[{#[[2]]}]]&@edges,
{{0,0,2},{0,0,1},{2,1,0}},List[eg[{#[[1]],#[[3]]}],eg[{#[[2]]}]]&@edges,
{{0,1,0},{1,0,2},{0,2,0}},List[eg[{#[[1]]}],eg[{#[[2]],#[[3]]}]]&@edges,
{{0,0,1},{0,0,2},{1,2,0}},List[eg[{#[[1]]}],eg[{#[[2]],#[[3]]}]]&@edges,
{{0,1,1,0},{1,0,1,0},{1,1,0,2},{0,0,2,0}},List[eg[{#[[1]]}],eg[{#[[2]]}],eg[{#[[3]],#[[4]]}]]&@edges,
{{0,1,0,1},{1,0,1,0},{0,1,0,2},{1,0,2,0}},List[eg[{#[[1]]}],eg[{#[[2]]}],eg[{#[[3]],#[[4]]}]]&@edges,
{{0,1,1,1},{1,0,0,0},{1,0,0,2},{1,0,2,0}},List[eg[{#[[2]]}],eg[{#[[1]],#[[3]],#[[4]]}]]&@edges,
{{0,2,1,0},{2,0,0,0},{1,0,0,2},{0,0,2,0}},List[eg[{#[[1]],#[[2]]}],eg[{#[[3]],#[[4]]}]]&@edges,
{{0,0,1,0},{0,0,2,1},{1,2,0,1},{0,1,1,0}},List[eg[{#[[1]]}],eg[{#[[2]],#[[3]],#[[4]]}]]&@edges,
{{0,0,1,1},{0,0,2,0},{1,2,0,1},{1,0,1,0}},List[eg[{#[[1]]}],eg[{#[[2]],#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,0,1,2},{0,0,1,0},{1,1,0,1},{2,0,1,0}},List[eg[{#[[2]]}],eg[{#[[1]],#[[3]],#[[4]]}]]&@edges,
{{0,1,0,1},{1,0,2,0},{0,2,0,1},{1,0,1,0}},List[eg[{#[[1]]}],eg[{#[[2]],#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,1,0,2},{1,0,1,0},{0,1,0,1},{2,0,1,0}},List[eg[{#[[2]]}],eg[{#[[1]],#[[4]]}],eg[{#[[3]]}]]&@edges,
{{0,2,1,0},{2,0,0,1},{1,0,0,1},{0,1,1,0}},List[eg[{#[[1]],#[[2]]}],eg[{#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,2,0,1},{2,0,1,0},{0,1,0,1},{1,0,1,0}},List[eg[{#[[1]],#[[2]]}],eg[{#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,2,1,1},{2,0,0,0},{1,0,0,1},{1,0,1,0}},List[eg[{#[[1]],#[[2]]}],eg[{#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,1,1,0},{1,0,2,1},{1,2,0,0},{0,1,0,0}},List[eg[{#[[1]],#[[2]],#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,0,1,1},{0,0,2,1},{1,2,0,0},{1,1,0,0}},List[eg[{#[[1]]}],eg[{#[[2]],#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,0,1,2},{0,0,2,0},{1,2,0,0},{2,0,0,0}},List[eg[{#[[1]],#[[4]]}],eg[{#[[2]],#[[3]]}]]&@edges,
{{0,1,1,2},{1,0,1,0},{1,1,0,0},{2,0,0,0}},List[eg[{#[[2]]}],eg[{#[[1]],#[[4]]}],eg[{#[[3]]}]]&@edges,
{{0,2,0,1},{2,0,2,0},{0,2,0,0},{1,0,0,0}},List[eg[{#[[1]],#[[2]],#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,1,0,2},{1,0,2,0},{0,2,0,0},{2,0,0,0}},List[eg[{#[[1]],#[[4]]}],eg[{#[[2]],#[[3]]}]]&@edges,
{{0,2,1,1},{2,0,0,1},{1,0,0,0},{1,1,0,0}},List[eg[{#[[1]],#[[2]],#[[4]]}],eg[{#[[3]]}]]&@edges,
{{0,2,0,2},{2,0,1,0},{0,1,0,0},{2,0,0,0}},List[eg[{#[[1]],#[[2]],#[[4]]}],eg[{#[[3]]}]]&@edges,
{{0,1,0,1},{1,0,2,0},{0,2,0,1},{1,0,1,0}},List[eg[{#[[1]]}],eg[{#[[2]],#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,2,1,0},{2,0,1,0},{1,1,0,1},{0,0,1,0}},List[eg[{#[[1]],#[[2]],#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,2,0,1},{2,0,1,0},{0,1,0,1},{1,0,1,0}},List[eg[{#[[1]],#[[2]]}],eg[{#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,1,1,1},{1,0,2,0},{1,2,0,0},{1,0,0,0}},List[eg[{#[[1]],#[[2]],#[[3]]}],eg[{#[[4]]}]]&@edges,
 {{0,2,1,0},{2,0,1,1},{1,1,0,0},{0,1,0,0}},List[eg[{#[[1]],#[[2]],#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,1,0,0},{1,0,2,0},{0,2,0,2},{0,0,2,0}},List[eg[{#[[1]]}],eg[{#[[2]],#[[3]],#[[4]]}]]&@edges,
{{0,2,0,0},{2,0,1,0},{0,1,0,2},{0,0,2,0}},List[eg[{#[[1]],#[[2]]}],eg[{#[[3]],#[[4]]}]]&@edges,
{{0,1,1,1},{1,0,2,0},{1,2,0,0},{1,0,0,0}},List[eg[{#[[1]],#[[2]],#[[3]]}],eg[{#[[4]]}]]&@edges,
{{0,2,0,0},{2,0,2,0},{0,2,0,1},{0,0,1,0}},List[eg[{#[[1]],#[[2]],#[[3]]}],eg[{#[[4]]}]]&@edges,
_,Print["Non-ext Error ",Jm]]];
genEdgeGroupExtremal[edges_,Jm_]:=If[(4Length[#]-2-Nest[Total,#,2])&@Jm<=0,{eg[edges]},
Switch[Jm,
{{0,2},{2,0}},eg[List[#]]&/@edges,
{{0,1,1},{1,0,1},{1,1,0}},eg[List[#]]&/@edges,
{{0,1,1},{1,0,2},{1,2,0}},List[eg[{#[[1]]}],eg[{#[[2]],#[[3]]}]]&@edges,
{{0,2,1},{2,0,1},{1,1,0}},List[eg[{#[[1]],#[[2]]}],eg[{#[[3]]}]]&@edges,
{{0,1,1,1},{1,0,1,1},{1,1,0,1},{1,1,1,0}},eg[List[#]]&/@edges,
{{0,2,0,1},{2,0,1,0},{0,1,0,2},{1,0,2,0}},List[eg[{#[[1]],#[[2]]}],eg[{#[[3]],#[[4]]}]]&@edges,
{{0,0,1,1},{0,0,2,1},{1,2,0,1},{1,1,1,0}},List[eg[{#[[1]]}],eg[{#[[2]],#[[3]],#[[4]]}]]&@edges,
{{0,0,1,2},{0,0,1,1},{1,1,0,1},{2,1,1,0}},List[eg[{#[[1]],#[[3]],#[[4]]}],eg[{#[[2]]}]]&@edges,
{{0,1,0,1},{1,0,2,0},{0,2,0,2},{1,0,2,0}},List[eg[{#[[1]]}],eg[{#[[2]],#[[3]],#[[4]]}]]&@edges,{{0,1,1,0},{1,0,1,1},{1,1,0,2},{0,1,2,0}},List[eg[{#[[1]]}],eg[{#[[2]]}],eg[{#[[3]],#[[4]]}]]&@edges,{{0,2,1,0},{2,0,0,1},{1,0,0,2},{0,1,2,0}},List[eg[{#[[1]],#[[2]]}],eg[{#[[3]],#[[4]]}]]&@edges,{{0,1,1,1},{1,0,0,1},{1,0,0,2},{1,1,2,0}},List[eg[{#[[1]],#[[3]],#[[4]]}],eg[{#[[2]]}]]&@edges,_,Print["Ext Error ",Jm]]];

